Robust pricing and hedging via neural SDEs

Mathematical modelling is ubiquitous in the financial industry and drives key decision processes. Any given model provides only a crude approximation to reality and the risk of using an inadequate model is hard to detect and quantify. By contrast, modern data science techniques are opening the door to more robust and data-driven model selection mechanisms. However, most machine learning models are "black-boxes" as individual parameters do not have meaningful interpretation. The aim of this paper is to combine the above approaches achieving the best of both worlds. Combining neural networks with risk models based on classical stochastic differential equations (SDEs), we find robust bounds for prices of derivatives and the corresponding hedging strategies while incorporating relevant market data. The resulting model called neural SDE is an instantiation of generative models and is closely linked with the theory of causal optimal transport. Neural SDEs allow consistent calibration under both the risk-neutral and the real-world measures. Thus the model can be used to simulate market scenarios needed for assessing risk profiles and hedging strategies. We develop and analyse novel algorithms needed for efficient use of neural SDEs. We validate our approach with numerical experiments using both local and stochastic volatility models.

==> figures_LV/Neural_SDE_plots_with_loss.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "import glob\n",
    "import os\n",
    "from py_vollib.black_scholes.implied_volatility import implied_volatility \n",
    "#from py_vollib.black.implied_volatility import implied_volatility as implied_volatility\n",
    "os.chdir(r'C:\\Users\\s0837263\\Desktop\\Neural_SDEs\\LV\\Bounds\\Bounds_59surface\\Bounds_Tamed__1000_epochs_PC_321')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Neural SDEs"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Target model that generates data"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$\n",
    "dS_t = 0.025 S_t dt + S_t \\sqrt{V_t}dW_t, \\quad S_0 = 1 \\\\\n",
    "dV_t = 0.78262913 (0.11019787 - V_t)dt + 0.6792422 \\sqrt{V_t}dB_t, \\quad V_0 = 0.04041835 \\\\\n",
    "d\\langle B_t, W_t \\rangle_t = \\rho dt, \\quad \\rho = 0.04355395\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Neural SDE model (fitted using Tamed Euler Scheme)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$$\n",
    "dS_t = 0.025 S_t dt + S_t\\sigma (t, S_t, \\theta)dW_t, \\quad S_0 = 1 \\\\\n",
    "%S_t\\leq 100,~ S_t \\geq 0.\n",
    "%dV_t = b^{V}(t,V_t,\\phi)dt + S_t\\sigma^V(t,V_t,\\psi)dB_t,  \\quad V_0 = v_0\\\\\n",
    "%d\\langle B_t, W_t \\rangle_t = \\rho dt,\n",
    "$$\n",
    "One network per maturity. Parameters to be optimized: $\\theta, \\gamma, \\eta-$(CV vanilla and exotic respectibelly) 4 layers and 50 neurons used for $\\sigma$, $3$ layers and $30$ neurons for CV for vanilla prices. $3$ layers and $20$ neurons for CV for exotic price. $1000$ Epochs ($500$ for training LV model $500$ for training CV).\n",
    "Total number of Brownian trajectories per epoch $400$k (used for validation). Each training iteration uses $50$k trajectories."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_vanilla_iv(filename):\n",
    "    checkpoint = torch.load(filename, map_location=\"cpu\")\n",
    "    format_st = filename.replace(\".pth.tar\",\"\")\n",
    "    \n",
    "    vanilla_pred = checkpoint[\"pred\"].numpy()\n",
    "    vanilla_target = checkpoint[\"target_mat_T\"].numpy()\n",
    "    vanilla_target = vanilla_target[0:21]\n",
    "    K = np.arange(0.8,1.21,0.02)\n",
    "    iv = np.zeros_like(K)\n",
    "    iv_target = np.zeros_like(K)\n",
    "    t = checkpoint[\"T\"]\n",
    "    for idx, (pred, target, k) in enumerate(zip(vanilla_pred, vanilla_target, K)):\n",
    "        iv[idx] = implied_volatility(pred,  S=1, K=k, t=t/96, r=0.025, flag=\"c\")\n",
    "        iv_target[idx] = implied_volatility(target,  S=1, K=k, t=t/96, r=0.025, flag=\"c\")\n",
    "    \n",
    "    fig, ax = plt.subplots(1,2)\n",
    "    ax[0].plot(K, vanilla_pred, label=\"Neural SDE\")\n",
    "    ax[0].plot(K, vanilla_target, label=\"Market Data\")\n",
    "    ax[0].legend()\n",
    "    ax[0].set_ylabel(\"Call Price\")\n",
    "    ax[0].set_xlabel(\"K\")\n",
    "    ax[0].set_title(\"Call Price, \"+\"T={} Months\".format(t//8))\n",
    "    ax[1].plot(K, np.abs(vanilla_pred-vanilla_target)*10000)\n",
    "    ax[1].ticklabel_format(axis=\"y\", style=\"sci\")\n",
    "    ax[1].set_ylabel(\"Error (bps)\")\n",
    "    ax[1].set_ylim([0,3])\n",
    "    ax[1].set_title(\"Call Price Error\")\n",
    "   # fig.suptitle(\"Maturity T={} Months\".format(t//8))\n",
    "    \n",
    "    fig.tight_layout(rect=[0, 0.03, 1, 0.95])\n",
    "    fig.savefig(format_st+'_vanilla.eps', format='eps')\n",
    "    print(format_st+\"_vanilla.pdf\")\n",
    "    \n",
    "    \n",
    "    fig, ax = plt.subplots(1,2)\n",
    "    ax[0].plot(K, iv, label=\"Neural SDE\")\n",
    "    ax[0].plot(K, iv_target, label=\"Market Data\")\n",
    "    ax[0].legend()\n",
    "    ax[0].set_ylabel(\"Implied Vol.\")\n",
    "    ax[0].set_xlabel(\"K\")\n",
    "    ax[0].set_title(\"Implied Vol., \"+\"T={} Months\".format(t//8))\n",
    "    ax[1].plot(K, np.abs(iv-iv_target)*10000)\n",
    "    ax[1].ticklabel_format(axis=\"y\", style=\"sci\")\n",
    "    ax[1].set_ylim([0,25])\n",
    "    ax[1].set_ylabel(\"Error (bps)\")\n",
    "    ax[1].set_title(\"Implied Vol. Error\")\n",
    "   # fig.suptitle(\"Maturity T={} Months\".format(t//8))\n",
    "    #fig.suptitle(\"Vanilla Prices fit\")\n",
    "    fig.tight_layout(rect=[0, 0.03, 1, 0.95])\n",
    "    fig.savefig(format_st+'_iv.eps', format='eps')\n",
    "    print(format_st+\"_iv.pdf\")\n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Neural SDE fit to vanilla price without bounds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [],
   "source": [
    "files = glob.glob(\"Neural_SDE_maturity*tar\")\n",
    "files = [f for f in files if \"GAN\" not in f]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "['Neural_SDE_maturity16.pth.tar',\n",
       " 'Neural_SDE_maturity32.pth.tar',\n",
       " 'Neural_SDE_maturity48.pth.tar',\n",
       " 'Neural_SDE_maturity64.pth.tar',\n",
       " 'Neural_SDE_maturity80.pth.tar',\n",
       " 'Neural_SDE_maturity96.pth.tar']"
      ]
     },
     "execution_count": 73,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "files"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity16_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity16_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity32_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity32_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity48_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity48_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity64_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity64_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity80_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity80_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity96_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_maturity96_iv.pdf\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for filename in files:\n",
    "    get_vanilla_iv(filename)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Neural SDE fit to vanilla price with Lower bound on lookback"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "files = glob.glob(\"*lowerbound*tar\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity16_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity16_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity32_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity32_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity48_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity48_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity64_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity64_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity80_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity80_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity96_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_lowerbound_maturity96_iv.pdf\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEBCAYAAAAtoTHmAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nOzdd3hUZfbA8e9JgdAhEBASOkiHBAKCbRUQ0aW4K7a14y4WcLGv+lNgcd11LYtiR0XsYhcQxQaKSgskhGYkQIBQQyfUlPP7497EIUySSZjJpJzP88zDzL3vfedMyM2Z+963iKpijDHGlDchwQ7AGGOM8cYSlDHGmHLJEpQxxphyyRKUMcaYcskSlDHGmHLJEpQxxphyyRKUH4mIikg79/k0EfmXn+o9R0RS/FGX8e//jSm/7Hys+CxBFSAifxGRBBHJFJFtIvKliJzt5/e4QURy3Pc4ICJJIjKksPKqOl9VO/gzhgLxPOjGkikiRz1iyxSRVaWob6yIbBCRQyKyRkROL6TcBPePyN8LbL/D3T6hlB/Js64bROSnU63HBEdVOR9FpJX7O59Z4HGFP9+norEE5UFE7gKeBv4NNAFaAC8AwwPwdgtUtTZQH3gN+EBEIr3EFBaA9z6Bqv5bVWu78dySF5v76FKSukTkr8BNwB+B2sAQYFcRh/wGXF9g23XudlOFVdHzsb7HuVdbVad7KyQiob5sK0pZ/G05VZagXCJSD5gIjFbVT1T1kKpmqepMVb3XLdNHRBaIyD7329xzIlLtVN5XVXOBqUANoI2InCci6SLyDxHZDryet80j1uYi8omIZIjIbhF5zmPfSPeqZa+IzBGRlqcSX0mISAgwHrhTVVerY52q7inisCVATRHp4tbRBednsaRA3X8TkVQR2SMiM0Skmcc+FZFbRGSt+7mfF0cn4CWgn/ttdJ9HlQ1E5AsROSgii0SkrVuXiMgkEdkpIvtFJFlEuvrlB2R8ZufjST+PaSLyoojMFpFDwPmFbKsnIm+6sWwUkYfc8zLvSvFn9/d7DzCh9D+psmEJ6nf9gAjg0yLK5AB3Ao3c8gOA207lTd1vMX8FMoG17ubTgEigJTCqQPlQYBawEWgFRAPvu/suAR4E/gxEAfOB904lPo/3TXb/EHh7vOAWi3EfXUVkszjNfP/MO0GK8BbOVRM4V1NvFnjv/sB/gMuBpjif/f0CdQwBegM93HIXquoaTrwirO9R/irgn0ADIBV41N0+CDgXOB3n2/QVwO5i4jf+Z+fjyf6C83taB/ipkG3PAvWANsAfcM6rGz3qOANYDzTm99/5cssS1O8aArtUNbuwAqq6VFUXqmq2qqYBL+P8EpRGX/cb/XacP5Z/UtX97r5cYLyqHlPVIwWO6wM0A+51v1UeVdW8X9abgf+o6hr3c/wbiPXHVZSqdlfV+oU88v4oxLj/DgK6Aee7n+2mYqp/G7hKRMKBK93Xnq4GpqrqMlU9BjyAc1XUyqPMY6q6T1U3AXOB2GLe8xNVXez+nN7xKJ+Fc7J3BMT9WW4rpi7jf1X1fNxV4MtfJ499n6vqz6qaq6pHC27D+d29AnhAVQ+6P5OngGs96tiqqs+6P7OCn6XcsQT1u91AIymiXVZETheRWSKyXUQO4PzCNSrl+y10/7g3UtW+qvqtx74Mj1/AgpoDGws5cVsCz+T9cgN7AMH5VlcW8n7hH3eTRRrOH42LizrITSqpOD/Ptaq6uUCRZjjfUPPKZ+L8f3l+ru0ezw/j3P8qitfyqvo98BzwPLBDRKaISN1i6jL+V1XPx0YFvvyt8dhX8LwouK0RUA2Pc8V9Hl1I+XLPEtTvFgBHgUuKKPMi8CvQXlXr4ly+SwBiKWqK+c1Ai0JO3M3AzQV+wWuo6i+nGpCIrJKTexjlPV5yi6UAx4uJvzBvAndToHnPtRXnZM+LpRbON+wtPtRb4lhUdbKq9gK64DT13VvSOswps/PRtzg8t+3CuYryvEJrwYnnSYVavsISlMu9nB8HPC8il4hITREJF5GLRORxt1gd4ACQKSIdgVuDEOpiYBvwmIjUEpEIETnL3fcS8ID83uGgnohclnegiMyTUnbdVtUuBXoXeT5uccscBqYD94lIHRGJAf6G00ZfnOk4TYMfeNn3LnCjiMSKSHWcb8qL3Cu04uwAYny9eS4ivUXkDLe58RDOH8kcX441/lMVzkd/U9UcnPPnUff8awncxclN5hWGJSgPqvo/nP/Qh4AMnG9AY4DP3CL34NyUPAi8gvNHtaxjzAGGAu2ATUA6Trszqvop8F/gfbfJYyVwkcfhzYGfAxziGJwbzFtxvgW/i9MrqkiqekRVv/XWLq6q3wEPAx/j/DFoi3OvyhffA6uA7SJSVHf3PHVx/m/34jSP7Aae9PG9jB9VgfPRm30FWifuKmFIt+N8sVqP02nCp/OvvBK1BQurBPdq5kNV7RfsWIwxxheWoIwxxpRL1sRnTAXl3u9YLCLL3U4s//RSprqITBdnkPOiAl3zjSnXApqgRGSwiKS4J8f9XvbfJSKr3UGg3+WND3Bvhi9wT7pk8ZiPSpzR0xvEmS8rSUSKG+9iTGV1DOivqj1wxnENFpG+BcrcBOxV1XbAJJx7IsZUCAFLUO4I6+dxbgp2xhmI2blAsUQgXlW7Ax8Beb1zDgPXqTMP3GDgaRHxnAXgXlWNdR9JgfoMxpRn6sh0X4a7j4Jt9sOBN9znHwEDRCQQXbGN8btAThbYB0hV1fUAIvI+zsmyOq+Aqs71KL8QuMbd/ptHma0ishNnqhDPudR81qhRI23VqlVpDjWmRJYuXbpLVaPK6v3cL4JLcXqRPa+qiwoUicYdnKmq2SKyH3eWhgL1jMKdxqdWrVq9OnbsGOjQjQGKPmcCmaDyTwxXOs48UIW5Cfiy4EYR6YMzOnqdx+ZHRWQc8B1wvzv9TcHj8k+4Fi1akJCQUOIPYExJicjG4kv5j9vNOdZtYfhURLqq6krPkLwd5qWeKcAUgPj4eLXzxZSVos6ZQN6D8unEABCRa4B44IkC25viTCR6ozvXFDjzsHXEmRg0EviHtzpVdYqqxqtqfFRUmX2hNSYoVHUfMA+nSdxTOs74t7yJUOvhTLljTLkXyASVf2K4YnAGb55ARAYC/wcM87wScuc/+wJ4SFUX5m1X1W1u2/sx4HWcpkRjqhwRicq7NysiNYCBOFP/eJrB7+ttjQC+VxtbYiqIQCaoJUB7EWntTjNzJc7Jkk9E4nAmEx2mqjs9tlfDmWb/TVX9sMAxTd1/BWeeLs/mDGOqkqbAXBFJxjnfvlHVWSIyUUSGuWVeAxqKSCrOrAwn9aY1prwK2D0o94bsGGAOEIqzXMIqEZkIJKjqDJwmvdrAh27Hok2qOgxnPZ9zcU6sG9wqb3B77L0jIlE4TYhJOOv9VDlZWVmkp6dz9GhhkyybQIqIiCAmJobw8PCgxaCqyUCcl+3jPJ4fBQI2/5sxgRTQJX9VdTYwu8A2z5NnYCHHvU0hExyqan9/xlhRpaenU6dOHVq1aoX1Gi5bqsru3btJT0+ndevWwQ7HmErLZpKooI4ePUrDhg0tOQWBiNCwYUO7ejUmwKpsgsrNyWX5vI9ZvXBOsEMpNUtOwWM/e2MCL6BNfOWZai5RPzzA/rBG0PfCYIdjjDGmgCp7BRUaFsam9tfSKWsVvy37MdjhVEgiwt13353/+sknn2TChAkBf9/zzjvP68DrWbNmERcXR48ePejcuTMvv/wyABMmTCA6OprY2Fjat2/Pn//8Z1avXn1CfR06dCA2NpbY2FhGjBgR8M9gjClelU1QAF2HjCZTa3Bg3jPBDqVCql69Op988gm7dvmyDqDvVJXc3NziC3rIyspi1KhRzJw5k+XLl5OYmMh5552Xv//OO+8kKSmJtWvXcsUVV9C/f38yMjLy97/zzjskJSWRlJTERx995K+PYow5BVU6QdWuG8nKJsPosX8uO7dsCHY4FU5YWBijRo1i0qRJJ+3LyMjg0ksvpXfv3vTu3Zuff3YW8p0wYQJPPvn7ArVdu3YlLS2NtLQ0OnXqxG233UbPnj3ZvHkzt956K/Hx8XTp0oXx48cXGcvBgwfJzs6mYcOGgJM8O3To4LXsFVdcwaBBg3j33XdL+9GNMWWgyt6DytPiorsImfYB6754msajKuaV1D9nrmL11gN+rbNzs7qMH9ql2HKjR4+me/fu3HfffSdsHzt2LHfeeSdnn302mzZt4sILL2TNmjVF1pWSksLrr7/OCy+8AMCjjz5KZGQkOTk5DBgwgOTkZLp37+712MjISIYNG0bLli0ZMGAAQ4YM4aqrriIkxPt3sJ49e/Lrr79PunD11VdTo0YNAC644AKeeOIJr8cZY8pOlU9QzVp3JLH2WXTa+hFHDv2LGrXqBDukCqVu3bpcd911TJ48Of8PPMC33357wn2eAwcOcPDgwSLratmyJX37/r6c0QcffMCUKVPIzs5m27ZtrF69utAEBfDqq6+yYsUKvv32W5588km++eYbpk2b5rVswdl+3nnnHeLj44uMzxhTtqp8ggKIOPd26n95BYtmT+GMy+4u/oByxpcrnUC644476NmzJzfeeGP+ttzcXBYsWHBC0gKnWdDz/pLnWKJatWrlP9+wYQNPPvkkS5YsoUGDBtxwww0+jTvq1q0b3bp149prr6V169aFJqjExERLSMaUc1X6HlSejr0HkRraltPWTCU3p2Q3543TvHb55Zfz2muv5W8bNGgQzz33XP7rpCRnXclWrVqxbNkyAJYtW8aGDd7v/R04cIBatWpRr149duzYwZdfnrQSywkyMzOZN2/eCe/XsmVLr2U//vhjvv76a6666iqfPp8xJjgsQQESEsK+Hn+jZW46K3/8JNjhVEh33333Cb35Jk+eTEJCAt27d6dz58689NJLAFx66aXs2bOH2NhYXnzxRU4//XSv9fXo0YO4uDi6dOnCyJEjOeuss4p8f1Xl8ccfz+8uPn78+BOuniZNmpTfzfztt9/m+++/x3MZlquvvjq/m/nAgV5n4DLGlDGpCjPv+7IA2/FjR9n/n45si2hL9/u/K6PISm/NmjV06tQp2GFUad7+D0RkqapW6LZDW7DQlKWizhm7gnJVqx7BulZX0f1oAmlrlgY7HGOMqfICmqBEZLCIpIhIqoictA6NiNwlIqtFJFlEvhORlh77rheRte7jeo/tvURkhVvnZPHjpGgd/vh3jmo4O7552l9VGmOMKaWAJSgRCQWeBy4COgNXiUjnAsUSgXhV7Q58BDzuHhsJjAfOwFkxd7yINHCPeREYBbR3HwWXuC61BlFNSW44mB67v2RvxjZ/VWuMMaYUAnkF1QdIVdX1qnoceB8Y7llAVeeq6mH35UKcZeEBLsRZHXSPqu4FvgEGu6vp1lXVBe6y1W/irKrrN00uuIMIyeLXLyb7s1pjjDElFMgEFQ1s9nid7m4rzE1AXl/iwo6Ndp/7WmeJtewUT3JEL9qlvcfxY7bejzHGBEsgE5S3e0NeuwyKyDVAPM4S8EUdW5I6R4lIgogkeE4K6pMzbiWKvSTPeb1kxxljjPGbQCaodKC5x+sYYGvBQiIyEPg/YJiqHivm2HR+bwYstE4AVZ2iqvGqGu853sUXXc/9MxtDYqi//BW0hLNqVyUiwrXXXpv/Ojs7m6ioKIYMGVKieubNm1eiY5KSkpg9e3ahddWrV4+4uDg6dOjAueeey6xZs3yK4ZdffvE5BmNM4AUyQS0B2otIaxGpBlwJzPAsICJxwMs4yWmnx645wCARaeB2jhgEzFHVbcBBEenr9t67Dvjc34GHhIayo/NI2uWsY9UC738IjTM10cqVKzly5AgA33zzDdHRJWtxzc7OLvH7FpWgAM455xwSExNJSUlh8uTJjBkzhu++K3psmyUoY8qfgCUoVc0GxuAkmzXAB6q6SkQmisgwt9gTQG3gQxFJEpEZ7rF7gEdwktwSYKK7DeBW4FUgFVjH7/et/Kr7xTezh7pk//RsIKqvNC666CK++OILAN57770Tpg9avHgxZ555JnFxcZx55pmkpKQAMG3aNC677DKGDh3KoEGDTqhvyZIlxMXFsX79eg4dOsTIkSPp3bs3cXFxfP755xw/fpxx48Yxffp0YmNjmT59epHxxcbGMm7cuPxpl2bOnMkZZ5xBXFwcAwcOZMeOHaSlpfHSSy/lzzYxf/58r+WMMWUroJPFqupsYHaBbeM8nhc6p4yqTgWmetmeAHT1Y5heRdSsTWLzK+i3+RU2piTSskNcoN+y9L68H7av8G+dp3WDix4rttiVV17JxIkTGTJkCMnJyYwcOZL58+cD0LFjR3788UfCwsL49ttvefDBB/n4448BWLBgAcnJyURGRubPoffLL79w++238/nnn9OiRQsefPBB+vfvz9SpU9m3bx99+vRh4MCBTJw4kYSEhBPm+itKz54985fPOPvss1m4cCEiwquvvsrjjz/OU089xS233ELt2rW55557ANi7d6/XcsaYsmOzmRfh9CF3cOyFaWyf8z9adngr2OGUS927dyctLY333nuPiy+++IR9+/fv5/rrr2ft2rWICFlZWfn7LrjgAiIjI/Nfr1mzhlGjRvH111/TrFkzAL7++mtmzJiRv8Dh0aNH2bRpU4lj9JzOKz09nSuuuIJt27Zx/PhxWrdu7fUYX8sZYwLHElQRGjaJYbE7cHfPzi1ENvZrj3b/8eFKJ5CGDRvGPffcw7x589i9e3f+9ocffpjzzz+fTz/9lLS0tBOWYPdcWgOgadOmHD16lMTExPwEpap8/PHHJ62Mu2jRohLFl5iYmD9n3u23385dd93FsGHDmDdvHhMmTPB6jK/lgklEmuOMBTwNyAWmqOozBcqch3OfNm/a+E9UdWJZxmlMadlcfMVocuE9REgWKbNs+qPCjBw5knHjxtGtW7cTtu/fvz+/00Rh6zLlqV+/Pl988QUPPvhgfpPfhRdeyLPPPpt/BZSYmAhAnTp1il38ME9ycjKPPPIIo0ePPimmN954I79cwToLK1fOZAN3q2onoC8w2stsLQDzVTXWfVhyMhWGJahitOwQy/IaZ9Bh0/scPZwZ7HDKpZiYGMaOHXvS9vvuu48HHniAs846i5ycnGLradKkCTNnzmT06NEsWrSIhx9+mKysLLp3707Xrl15+OGHATj//PNZvXp1oZ0k5s+fn9/NfPTo0UyePJkBAwYAMGHCBC677DLOOeccGjVqlH/M0KFD+fTTT/M7SRRWrjxR1W2qusx9fhCnM1I5vcw3puRsuQ0frPx5Jl2/uYbFXcfTZ8Rdfoys9Gy5jeArT8ttiEgr4Eegq6oe8Nh+HvAxzhjCrcA9qrrKy/GjcOa4pEWLFr02btwY+KCNwZbbOGVd+v2R1NC2NFn9Grk+XAkYU5ZEpDZOErrDMzm5lgEtVbUH8Czwmbc6TmVguzGBYgnKB86Ku6NomZvOih8+DHY4xuQTkXCc5PSOqp60HLSqHlDVTPf5bCBcRMpnm6UxBViC8lGPwTeyg4aELXwh2KHkqwrNs+VVefjZu7OpvAasUdX/FVLmtLw100SkD845v9tbWWPKG0tQPgqvVp0Nba+hy/HlpC7/KdjhEBERwe7du8vFH8qqRlXZvXs3ERERwQ7lLOBaoL87E0uSiFwsIreIyC1umRHAShFZDkwGrlT7pTEVhI2DKoFOQ/7OoadfZt93k6DH2UGNJSYmhvT0dEo8U7vxi4iICGJiYoovGECq+hPeZ/j3LPMc4NuUG8aUM5agSqBeg0YsbDKc+B0fsiM9lSYx7YIWS3h4uM1uYIyp1KyJr4RaXHw3grJhltcmf2OMMX5iCaqEmrXqQFKdP9Bl2ycc2Gf3mo0xJlACmqBEZLCIpIhIqojc72X/uSKyTESyRWSEx/bzPW76JonIURG5xN03TUQ2eOyLDeRn8KbugLupI0dYPfOZ4gsbY4wplYAlKBEJBZ4HLgI6A1d5mSdsE3AD8K7nRlWdmzd3GNAfOAx87VHkXo+5xZIC9RkK0z7uXFZWj6XNurc4dvRwWb+9McZUCYG8guoDpKrqelU9DrwPDPcsoKppqpqMMxNzYUYAX6pqucoEeuZYGrOH5V++GuxQjDGmUgpkgooGNnu8Tqd0E1leCbxXYNujIpIsIpNEpHppAzwVXc+5hHWhrWmyYopNf2SMMQEQyATlbXxGiQYIikhToBvOsvF5HgA6Ar2BSOAfhRw7SkQSRCQhEGOFJCSEvbG30jJ3M8lzP/B7/cYYU9UFMkGlA809XsfgzKZcEpcDn6pq/lKs7hIDqqrHgNdxmhJPUhaTX/a48Aa2EUX1Rc8GpH5jjKnKApmglgDtRaS1iFTDaaqbUcI6rqJA8557VZU3D9klwEo/xFoq4dWqs7HDjXTKWsWvi78JVhjGGFMpBSxBqWo2MAaneW4N8IGqrhKRiSIyDEBEeotIOnAZ8LKI5K9T465v0xz4oUDV74jICmAF0Aj4V6A+gy+6Dx3DPmpzZN6kYIZhjDGVTkCnOnKn959dYNs4j+dLcJr+vB2bhpdOFara379RnpqateuRHHMFfTZPZWNKEi07lPmwLGOMqZRsJgk/aD/sbo4Txo6vngh2KMYYU2lYgvKDho2jSYoaQuyer9i11ZbKNsYYf7AE5SfNL76XUHJInfVksEMxxphKwRKUn0S36eJMIrv1Qw7u3xPscIwxpsKzBOVHdQfcTR2OsGrm5GCHYowxFZ4lKD/Kn0Q29Q2bRNYYY06RJSg/07PuciaRnfVSsEMxxpgKzRKUn3U9eyi/hZ1Os1Uvk511PNjhGGNMhWUJys8kJIRDfcYSo9tJ+ur1YIdjjDEVliWoAOgx4CrSQprTMPF5W4rDGGNKyRJUAISEhrIrdjStczeS/P30YIdjjDEVkiWoAIm96Ca2SmNqLpqE5ha1YLAxxhhvLEEFSFh4NTZ3GsXp2b+x6pdZwQ7HVEIi0lxE5orIGhFZJSJjvZQREZksIqnuKtQ9gxGrMaVhCSqAegy9jQwawPyngh2KqZyygbtVtRPQFxgtIp0LlLkIaO8+RgEvlm2IxpReQBOUiAwWkRT329v9XvafKyLLRCRbREYU2JcjIknuY4bH9tYiskhE1orIdHcxxHIpokYtUtvdQNdjSaQkfB/scEwl464uvcx9fhBn3bWCS9QMB950V6FeCNTPW/TTmPIuYAlKREKB53G+wXUGrvLy7W4TcAPwrpcqjqhqrPsY5rH9v8AkVW0P7AVu8nvwftRt+B3spxZHvrelOEzguAt8xgGLCuyKBjZ7vE7HyzprIjJKRBJEJCEjIyNQYRpTIoG8guoDpKrqelU9DryP820un6qmqWoy4FMvAneZ9/7AR+6mN3CWfS+3atepz+rmVxN7+Bc2rFoc7HBMJSQitYGPgTtU9UDB3V4O0ZM2qE5R1XhVjY+KigpEmMaUWCATlE/f3IoQ4X6jWygieUmoIbDPXU6+yDrL0zfCTsPv4bBWZ/ec/wY1DlP5iEg4TnJ6R1U/8VIkHWju8ToG2FoWsRlzqgKZoHz65laEFqoaD/wFeFpE2pakzvL0jbB+oyYsb3opcfu/Y+v61UGNxVQebovCa8AaVf1fIcVmANe5vfn6AvtVdVuZBWnMKQhkgjqlb26qutX9dz0wD6d9fRfOTd6w0tQZTO2G3U8OoaTP+newQzGVx1nAtUB/jw5FF4vILSJyi1tmNrAeSAVeAW4LUqzGlFhY8UVKbQnQXkRaA1uAK3GuhoolIg2Aw6p6TEQa4ZyIj6uqishcYATOPa3rgc8DEr2fRTVryaJGQ4jbNZPtm1M5rXm7YIdkKjhV/QnvrQqeZRQYXTYRGeNfAbuCcu8TjQHm4HR//UBVV4nIRBEZBiAivUUkHbgMeFlEVrmHdwISRGQ5MBd4TFXz2sb+AdwlIqk496ReC9Rn8LfmQx8EYONn/wpyJMYYU/4F8goKVZ2N08TguW2cx/MlOM10BY/7BehWSJ3rcXoIVjjNWnVgccOLids1kx3p62gS0zbYIRljTLllM0mUsZhhDyMoaXYVZVwi0lhE/iQio0VkpIj0ERE7N02VZydBGWvWqgOJkRcRlzGDjC0bgh2OCSIROV9E5gBf4Axob4ozqP0hYIWI/FNE6gYzRmOCyRJUEEQPda6i1ttVVFV3MfA3Ve2tqqNU9SFVvcedOaUHkAhcENwQjQkeS1BBEN2mI4kNLiR25+dkbE0LdjgmSFT1XlXdVMi+bFX9TFU/Luu4jCkvik1QInK6iHwnIivd191F5KHAh1a5RQ8bRyg5dhVlEJGxIlLXHUz7mjuB8qBgx2VMsPlyBfUK8ACQBeDOnXdlIIOqCqLbdGJZg8H02PEZu7ZuDHY4JrhGunPoDQKigBuBx4IbkjHB50uCqqmqBWc5zfZa0pRIs6EPEUYOqZ89GuxQTHDlDba9GHhdVZdTzABcY6oCXxLULncePAVw122yubz8IKZtF5bVH0Tsjk/Ytd3rrQhTNSwVka9xEtQcEamDjzP8G1OZ+ZKgRgMvAx1FZAtwB3BrQKOqQpoOfdi5ivrUrqKqsJuA+4HeqnoYqIbTzGdMlVbsTBLuzA0DRaQWEOKu3Gn8pHm7riypfwE9tn/Cru0P0ei05sUfZCoVVc11Fxy8RkQU+ElVPw1uVMYEny+9+P4tIvVV9ZCqHhSRBiJiXc/8qMmQh6hGFqmf2UznVZGIvADcAqwAVgI3i8jzwY3KmODzpYnvIlXdl/dCVffitJUbP2nRvjvL6l9Aj20fsWub9eirgv4AXKiqr6vq6zjn13nBDcmY4PMlQYWKSPW8FyJSA6heRHlTCqcNHU8YOaz7ZGKwQzFlLwVo4fG6OZAcpFiMKTd8SVBvA9+JyE0iMhL4BnjDl8pFZLCIpIhIqojc72X/ue6gxGy3d2De9lgRWSAiq0QkWUSu8Ng3TUQ2eCzQFutLLOVd83ZdWdZwCHE7P2XbxpRgh2PKVkNgjYjME5F5wGogSkRmiMiM4IZmTPD40knicRFZAQzAGZvxiKrOKe44EQkFnseZSywdWCIiMzzWdQLYBNwA3FPg8MPAdaq6VkSa4XTDnePR1Hivqn5UXMASFNIAACAASURBVAwVTatLJ6BTZpP+6Xia3vF+sMMxZWdc8UWMqXp8Wg9KVb8Evixh3X2AVLcXICLyPjAc59thXr1p7r4Txnyo6m8ez7eKyE6cEfb7qMSaRLdhwWkj6LP9fTb+uoyWHXsGOyRTBlT1BxE5DeecUWCJqm4PcljGBF2hTXwi8pP770EROeDxOCgiB3yoOxrY7PE63d1WIiLSB2dcyDqPzY+6TX+TPO+PFThulIgkiEhCRkZGSd82aDpcOo6jVGf3rPHBDsWUERH5K7AY+DMwAljoNqcbU6UVmqBU9Wz33zqqWtfjUUdVfVmjxttULVqS4ESkKfAWcKOq5l1lPQB0BHoDkThLwHuLf4qqxqtqfFRUVEneNqgiGzcjucW19Mz8kdTEH4Mdjikb9wJxqnqDql4P9KKQ32tjqpIiO0mISEjeLOalkI7TGylPDLDV14Pdhdq+AB5S1YV521V1mzqOAa9TQZd/L0qXEQ+yj9ocnvPPYIdiykY64DkA/iAntj4YUyUVmaDcq5blItKiqHKFWAK0F5HWIlINZwZ0n3okueU/Bd5U1Q8L7Gvq/ivAJTgDGyuVuvUiWdP2r3Q/msDqX2YHOxwTICJyl4jcBWwBFonIBBEZDywEUoMbnTHB50s386bAKndNqBm+dn1V1WxgDDAHWAN8oKqrRGSiiAwDEJHeIpIOXAa8LCKr3MMvB84FbvDSnfwdt1fhCqARUClntYi79F52EonMfQTNtXlDK6k67mMd8Bm/N4F/jk3IbIxPvfhK3c6kqrOB2QW2jfN4vgSn6a/gcW/jjL/yVmf/0sZTkUTUrM3yzrdxxup/sXzeR/Tof3mwQzJ+pqqn1IYrIlOBIcBOVe3qZf95OMlug7vpE1W1keCmwijuHtQlOJ0RIlT1B89H2YRXtcUNv50t0oTaP/+H3JycYIdj/ExEpojISYnF3VdLREaKyNVFVDENGFzM28xX1Vj3YcnJVChFdTN/AbgTZ5T7IyLycJlFZQCoVj2CbXF30jZnPYlzpgU7HON/LwDjRGSNiHwoIi+IyFQRmQ/8gtP8V+iAdFX9EdhTRrEaU+aKauI7F+ihqjkiUhOYDzxSNmGZPHEX/420pBdovORJsgZeQ3g1mwaxslDVJOByEakNxOPc7z0CrFFVf8131U9EluP0oL1HVVcVd4Ax5UVRTXzHVTUHwF1EzZagDoLQsDD29XuA5rqVZZ8+HexwTACoaqaqzlPV91T1Mz8mp2VAS1XtATyL0xHDq4o6sN1UbkUlqI7ubA3Jbq+5vNcrRMRmWi5DPQZcyapq3Th9zXMc2Lc72OGYCkJVD6hqpvt8NhAuIo0KKVshB7abyq2oJr5OZRaFKZKEhFDt4v/Q4LMhLJg+nn43PxfskEwF4M7vt0NV1Z0yLASwbzimwig0QamqrZxXjrSPPYclcwfRc+v7bE27nWatOgQ7JOMH7qz/j6nqvaU49j2chQ0bueMJxwPhAKr6Es68freKSDbOva0rVbVE040ZE0w+zWZuyocWl/0HfaUv2z6+n2Z3fxrscIwfuJ2QeomIlDR5qOpVxex/DrDLbVNh+TKThCknmsS0I6n5NfQ6+D0pCd8HOxzjP4nA5yJyrYj8Oe8R7KCMCTZLUBVM18vHs4v66Jz/symQKo9InHtD/YGh7mNIUCMyphwotInP7bnnrclBAFXV7gGLyhSqdt0GrO46lj4r/8myOW/Q86Ibgx2SOUWqav+Jplz7JXUXT3ydwnt/60tEeGiZvW9R96DsG1w51euSv7Nh9TSaLP4Px86/guoRNYMdkjkFIhKDM07pLJwvhT8BY1U1PaiBGeOambyNxE37WLZpL2e29TpSISCKWrBwY1GPMovQnCQ0LIyD544nWneQ+PETwQ7HnLrXcZaiaYaz6vRMd5sx5cKyjXsBSEjbW6bvW9RcfAWXei/pku+IyGARSRGRVBG538v+c0VkmYhki8iIAvuuF5G17uN6j+293MHCqSIy2V0Xqsrpft6lJEfE03nty+zbtT3Y4ZhTE6Wqr6tqtvuYBthoWVMuHDiaxW87nfU0l6SV7dSPRV1BFVzqvURLvrvjO54HLgI6A1eJSOcCxTYBNwDvFjg2EmdMxxk4K+aOF5EG7u4XgVFAe/dR3GzOlVadYY9RSw/z6wc2j28Ft0tErhGRUPdxDTag1pQTSZv2oQptomqxbONesnPKrnOWz734RKSxiLTIe/hwSB8gVVXXq+px4H1guGcBVU1T1WSg4Ce+EPhGVfeo6l7gG2Cwu5puXVVd4I4ZeRNnVd0qqXXn3ixtOIReOz5mY0pisMMxpTcSZ5HO7TgLFY5wtxkTdEs37kUE/np2Gw4dz+HX7QfL7L2LTVAiMkxE1uIsevYDkAZ86UPd0cBmj9fp7jZfFHZstPu82DqryuSXba94jCMSwcFP7rBu5xWQ29JwqaoOU9UoVW2sqpfYfV5TXizbtJcOTepwfken1bksm/l8uYJ6BOgL/KaqrYEBwM8+HOft3pCvI+ULO9bnOqvK5JcNm8SwpvNYuh5LYumXU4Mdjikhd8WA4cUWNCYIcnKVpE376NmyAU3r1SC6fo1yl6CyVHU3ECIiIao6F4j14bh0oLnH6xicNWl8Udix6Zy4RHxJ6qy04v98N6mhbWmx5FEO7rf16yqgn0XkORE5R0R65j2CHZQxa3ce5OCxbHq1cLoA9GkdyZK0vZTVlI6+JKh97oJqPwLviMgzQLYPxy0B2otIaxGpBlyJ05XWF3OAQSLSwO0cMQiYo6rbgIMi0tftvXcd8LmPdVZaoWFh6MVP0Uj3svKdB4Mdjim5M4EuwETgKffxZFAjMgZYtnEfAL1aOgkqvlUDMg4eY9Oew2Xy/r4kqOHAYZzl378C1uFMxVIkVc0GxuAkmzXAB6q6SkQmisgwABHp7c7CfBnwsoisco/dg9O0uMR9THS3AdwKvAqkurH4cj+s0mvf63wSGg6h947prF+5KNjhGB+JSAjwoqqeX+DRP9ixGbN0414a1qpGy4bOZAC9W0UCsHhD2bTUFDUOqp2InKWqh1Q11x2f8QaQBNT3pXJVna2qp6tqW1V91N02TlVnuM+XqGqMqtZS1Yaq2sXj2Kmq2s59vO6xPUFVu7p1jrHlA37X4eonOSi1OPr5XeSWYVdQU3qqmovzRc6YcmfZpr3EtWhA3nDTdlG1qV8zvMwG7BZ1BfU04K0/4WF3nyln6jU8jdRud9M5ayUJM18IdjjGd9+IyD0i0lxEIvMewQ7KVG17Dh1nw65D+c17ACEhQnzLBmXWUaKoBNXKHaN0AlVNAFoFLCJzSnpd8ndSwjrSNulx9u/ZFexwjG9GAqNx7vMudR8JQY3IVHl50xt5JiiA+FaRrN91iF2ZxwIeQ1EJKqKIfTX8HYjxj5DQUMKHTaK+HmDNuyVepNUEgaq29vJoE+y4TNW2dNNewkKE7jH1Ttiedx+qLJr5ikpQS0TkbwU3ishNON/wTDnVpvuZLG18Kb0zPmVt0vxgh2MKISL3eTy/rMC+f5d9RMb8btnGvXRpVvek5TW6RtelelhImTTzFZWg7gBuFJF5IvKU+/gB+CswNuCRmVPS8er/sk/qkTvrLnJycoIdjvHuSo/nDxTYV2XnmDTBl5WTy/J0Z4BuQdXDQunRvD4JwUxQqrpDVc8E/okzvVEa8E9V7aeqNn12OVe3fiPSet1Ph+zfWDz9P8EOx3gnhTz39tqYMrNm2wGOZuXSs8XJCQqgT6tIVm49wOHjvgyJLb1ix0Gp6lxVfdZ9fB/QaIxf9fzjzSTX6ENsyjNsXLsi2OGYk2khz729NqbMFNZBIk98qwbk5CqJm/YFNA6fZzM3FY+EhNDsmilkSRiZH9xsTX3lT4+8NdaA7p5rrgHdgh2cqbqWbtpH03oRNKvvvT9cr5YNCJHATxxrCaqSaxTdmrVxD9IlaxWL3remvvJEVUM91lgLK7DmWniw4zNV17KNewtt3gOoExFOx9PqBrwnnyWoKqDn0NEsr3EGcb9ZU58xpmjb9x9ly74jXjtIeOrdqgHLNgV2AUNLUFWAhIQQfc3L1tRXyYjIVBHZKSIrC9kvIjJZRFJFJNlmSDe+WLap6PtPeXq3juTw8RxWbzsQsFgsQVURjaJbkxr3f25Tnw2xqSSmUXR39IuA9u5jFPBiGcRkKrilG/dSPSyEzk3rFlkuvqUzYHdJAJv5LEFVIXFDbyO55hnE/TaZjb+dNIuVqWBU9UegqLvUw4E31bEQqC8iTcsmOlNRLdu0l+4x9agWVnR6OK1eBM0ja7AkgDObBzRBichgEUlxmxju97K/uohMd/cvEpFW7varRSTJ45ErIrHuvnlunXn7GgfyM1QmTq++l8mWMA59eIs19VV+0cBmj9fp7raTiMgoEUkQkYSMjIwyCc6UP0ezcli5ZX+x95/y9G4VScLGPQFbwDBgCUpEQoHncZoZOgNXiUjnAsVuAvaqajtgEvBfAFV9R1VjVTUWuBZIU9Ukj+OuztuvqjsD9Rkqo0bNWrO250N0zlrFovceDXY4JrC8Dfb1+pdEVaeoaryqxkdFRQU4LFNerdyyn6wcLbIHn6ferSLZlenMeh4IgbyC6gOkqup6VT0OvI/T5OBpOPCG+/wjYIDkLTzyu6uA9wIYZ5UTN+RWp6lv7bNsWJMY7HBM4KQDzT1exwBbgxSLqQDyOkj4nqCccoHqbh7IBOVL80J+GXcF3v1AwwJlruDkBPW627z3sJeEBliTRVEkJIToa1/hqESgH17P4UPelv0ylcAM4Dq3N19fYL+qbgt2UKb8WrpxLy0b1iSqTnWfyreNqk2DmuEBG7AbyATlS/NCkWVE5AzgsKp6dqO9WlW7Aee4j2u9vbk1WRStYdOWbO3/NG1yN7L8lVuDHY4pBRF5D1gAdBCRdBG5SURuEZFb3CKzgfVAKvAKcFuQQjUVgKqydOM+n6+eAESE+FaRAUtQYQGp1eFL80JemXQRCQPqcWKvpCspcPWkqlvcfw+KyLs4TYlv+jf0qqHLuZeyOOUH+m15g4Wfv0Tf4bcUf5ApN1T1qmL2K85CiMYUK33vEXZlHvO5g0Se3q0a8M3qHWzcfYiWDWv5NaZAXkEtAdqLSGsRqYaTbGYUKDMDuN59PgL43j2pEJEQ4DKce1e428JEpJH7PBwYAngdpGh80+vGp/i1Whe6LRvPhl+Tij/AGFMpLc2bILYEV1AAQ3s0o0Z4KI9/leL3mAKWoNx7SmOAOcAa4ANVXSUiE0VkmFvsNaChiKQCdwGeXdHPBdJVdb3HturAHBFJBpKALThNF6aUQsPCaXT922RJOLkf2P0oY6qqlVv2Uz0shA6n1SnRcU3r1eCWP7TlixXbWLh+t19jCug4KFWdraqnq2pbVX3U3TZOVWe4z4+q6mWq2k5V+3gmI1Wdp6p9C9R3SFV7qWp3Ve2iqmNV1QbznKJG0W3Yct7TtM1NY/mrdpvCmKpoXUYmrRvVIjSk5EuRjTq3DdH1azBx5mpycv03JspmkjAAdDlvBIujr6Pf3hksmvFysMMxxpSxdRmHaNe4dqmOrVEtlAcu7sjqbQf4IGFz8Qf4yBKUydfrhqdICe9M16XjSEtZHuxwjDFl5GhWDpv3HqZtVOkSFMAfuzWlT6tInpyTwv4jWX6JyxKUyRcaXo3IG94mS8LImW73o4ypKtJ2H0IV2pbyCgqcLufjhnZmz+HjPPvdWr/EZQnKnCAqui3p502ibe4GVr14Lbk2X58xld66nc5URW2jTq2beNfoelzZuznTfkljXUbmKcdlCcqcpOt5l7Ok3Vh6Z85lwWt3BzscY0yA5SWTNo1KfwWV5+5BHagRHsq/Zq0+5bosQRmv4v8ygYTIIZy19XUWfvJssMMxxgTQuoxMouvXoEa10FOuq1Ht6owd2J65KRnM/fXU5vK2BGW8kpAQYm+ZyqrqsfRcPp4VP80KdkjGmABZl5F5SvefCrquXyvaNKrFI1+sJusUloS3BGUKFVatOi1u/YjtoU1p8e0oNv5mPfuMqWxyc5V1Ow+d8v0nT9XCQnhoSCfWZxzizQUbS12PJShTpDr1owi/7iNyCCXkvSvYvdNWazCmMtl24ChHsnJKPQaqMOd3aMwfTo/i6W9/Y3fmsVLVYQnKFKtpq07sGjKNxrm72PHKCI4eORzskIwxfrJup9NB4lTGQHkjIjw8pBPR9Wuw86AlKBNAp8cPYPUZ/6Vz1iqSX7wOzS19u7IxpvzI68Hn7wQF0K5xHb4cew6dmtYt1fGWoIzP4i6+iUWtb6PPgW9Y8NKtlqSMqQTWZWRSNyKMRrWrBaT+QtaU9YklKFMifa59lMWNL+PMne+z8OXRlqSMqeDW7TxE28a1TymRBEpAE5SIDBaRFBFJFZH7veyvLiLT3f2LRKSVu72ViBxxl3VPEpGXPI7pJSIr3GMmF7bkuwkMCQmh9y1TWNzoz/Tb8S4LX/m7JSljKrB1GZkBad7zh4AlKBEJBZ4HLgI6A1eJSOcCxW4C9qpqO2AS8F+PfetUNdZ9eC71+iIwCmjvPgYH6jMY7yQkhN63vcbihpfQb9tbLHz1DktSxlRAB45msfPgsaqXoHCWYk9V1fWqehxnZdzhBcoMB95wn38EDCjqikhEmgJ1VXWBu/Lum8Al/g/dFEdCQoi/bSqLI4fRb+sbLJx6tyUpYyqY9Rn+mYMvUAKZoKIBz4VB0t1tXsu4K/DuBxq6+1qLSKKI/CAi53iUTy+mTgBEZJSIJIhIQkZGxql9EuNVSGgo8aOnsbjBEPqlT2Xh6/cFOyRjTAnkdTH39xgofwlkgvJ2JVRwqcXCymwDWqhqHM5S8O+KSF0f63Q2qk5R1XhVjY+KiipB2KYkQkJDiR/zJovrX0y/za+wcKolKWMqitSMTMJDheaRNYMdileBTFDpQHOP1zFAwWkI8suISBhQD9ijqsdUdTeAqi4F1gGnu+VjiqnTlLGQ0FB63f42i+sNpu+ml1n48hhbpsOYCmDdzkxaNqxFeGj57NAdyKiWAO1FpLWIVAOuBGYUKDMDuN59PgL4XlVVRKLcThaISBuczhDrVXUbcFBE+rr3qq4DPg/gZzA+Cg0Npdft77Awcjh9t71F0qQ/cfTwqa8HY4wJHKcHX/m8/wQBTFDuPaUxwBxgDfCBqq4SkYkiMswt9hrQUERScZry8rqinwski8hynM4Tt6jqHnffrcCrQCrOldWXgfoMpmRCw8I4Y8w0fml7J7EHf2TjpIHsy7ALXGPKo6ycXDbuPrVl3gMtLJCVq+psYHaBbeM8nh8FLvNy3MfAx4XUmQB09W+kxl8kJIQzr51AwuxWdF10D7tfOJ9Df5lOdPvYYIdWKYnIYOAZIBR4VVUfK7D/BuAJYIu76TlVfbVMgzR+l7ozkyPHc+gWU6/UdWzac5jsXC3XCap8NjyaCi/+4hvYMGQ6EXqEOu9cTMrC2cUfZErEx7GGANM9xhRacqrgVm7Zz5+e/5m/vLKQ/YezSl1P/iSx5bQHH1iCMgHUqfcADl/3NXukAa2/vIbEmS8EO6TKxpexhqYSWZ+RyfVTFxNRLZSDx7J57af1pa5rnTsGqk1VvAdlDEDzNh2pN2YeKdW7Erf0ARKm3Eb28aPBDquy8GWsIcClIpIsIh+JSHMv+23cYAWwbf8Rrn1tMQDvj+rLRV1PY+rPaew7fLxU9a3LyKRJ3erUjQj3Z5h+ZQnKBFyDhlG0v2sOPze4hPit75D2xDnsSFsT7LAqA1/GBc4EWqlqd+Bbfp+55cSDbNxgubbn0HGufW0x+49k8cbIPrSNqs3Yge3JPJbNq/M3lKrO8jwHXx5LUKZMRETU4Kyxb7Co99NEHd9CrWnnkzx7SrDDquiKHWuoqrtVNW+1uFeAXmUUm/GTzGPZ3Pj6YjbtOcyr18fTNdrpGNHxtLr8sVtTXv95A3sPlewqSlVZt9MSlDEnOOOPN7L/hrlsCmtN98X3kjj5So4e2h/ssCqqYscauvNX5hmGM+TDVBDHsnO4+a0EVm49wPN/6UnfNg1P2D92YHsOZ+XwyvyS3YvalXmcA0ezy/UYKLAEZYKgResOtLvvB+Y3vZEeu79i11P92LRqQbDDqnB8HGv4dxFZ5Y4p/DtwQ3CiNSWVnZPL2PeS+Dl1N0+M6M4FnZucVOb0JnX4Y7emvPFLGntKcBWVWgF68IElKBMk1apV45ybn2Z5/7eolnuE0z4YwtK3HyYn61jxB5t8qjpbVU9X1baq+qi7bZyqznCfP6CqXVS1h6qer6q/Bjdi46vHvvyVr1ZtZ9yQzvy5Z0yh5cYOKPlVVCCXefcnS1AmqOL+MBRu/YnlNfvSK3UyWx6LJzXh62CHZcxJ5qXsZOWW/Tgr/QTWkeM5vLt4E3+Ki2bk2a2LLNu+SR2GdG/GG7+ksTvTty946zIyqVktlNPqRvgj3ICxBGWCrnGTaOLvm8Xivi8QlnOEdrMuY+nkv3Bg9/Zgh2YMADOWb+WG15cw5NmfGDTpR56fm0r63sMBe79v1+zg8PEcLo/3OirgJGMHtONIVg5TfLyKWpdxiDZRtQgJKd8LkluCMuWCiNBn8NXUviuB+U2upfvur8h9thfLPnsGzbWZ0U3w/Lr9AP/4KJn4lg149E9dqV8znCfmpHD2f+dyxcsLeH/xJvYfKf2MDt58nrSF0+pG0Kd1pE/l2zWuw7AezXjzl43s8uEqqiL04ANLUKacqVu3Pufc+hxpI75iS3hLeiaNI+Wxc0hbaZ0oTNnbfziLm99aSp2IMF64uidXn9GSD285k/n3nc89g04nI/MY93+ygt7/+pa3FqT55T33HjrOvJQMhvZoSmgJrnD+PqA9x7JzmPJj0VdRR47nsGXfEdpZgjKmdNp360PH+39iQbdHaHJ8E60+GkziU8PZ/FtSsEMzVURurnLH9ES27jvCi9f0pLHH/ZrmkTUZ07893931B2aMOYs+rSOZOGs1q7ae+pCJL1duJztXGR7rdbHwQrWNqs3w2GjeXJBGxsHCr6LW76oYPfggwAlKRAaLSIqIpIrI/V72VxeR6e7+RSLSyt1+gYgsFZEV7r/9PY6Z59aZ5D4aB/IzmOAJDQ2h36V/R25P5OfokZx+YCHN3jmPJU9fwdYNNpzHBNYz361lbkoG44Z0pldL701tIkL3mPo8e1UcDWpW487pSRzNOrUm6c+TttA2qhZdmtUt8bG392/H8excXvphXaFl8ubgq9JNfD7OtHwTsFdV2wGTgP+623cBQ1W1G86Chm8VOO5qj9mZdwbqM5jyoX7DKM762ySO3LaMxaddSbe93xE17SwWTr6e7emlnyzTmMJ8u3oHz3y3lhG9Yrimb8tiyzeoVY3HR3Tntx2ZPDEnpdTvu3XfERan7WF4bDTOmqwl0yaqNpf2jGHqzxv4MGGz1zLrdmYSItCyYflc5t1TIK+gfJlpeTi/zw32ETBARERVE1U1b8qWVUCEiFQPYKymAmjUJJp+t77EgVFLWNZoGL12z6T+K3345dmRbEhZHuzwTCWxYdch7pyeRNfouvzrkq4+J4rzOjTmun4tee2nDfycuqtU7z0reSuqMKxHs1IdDzBxeFfObteI+z5O5v3Fm07avy4jk+aRNYkIDy31e5SVQCYoX2Zazi/jjorfDzQsUOZSINFjPjGA193mvYelNF8zTIXWOLo1Z9w+jV03/sLKyAuI3/UZLd/9A0sfu5CEuZ+Rk5Mb7BBNBXXoWDaj3kwgLFR46ZpeJf4j/sBFnWgTVYt7PlxeqrWaPkvcSo/m9WnVqPRTENWoFsor18Xzh9OjuP+TFby1cOMJ+9dlHKoQzXsQ2ATly0zLRZYRkS44zX43e+y/2m36O8d9XOv1zW35gEqvaauOxI99j0O3LWdpq7/S+uhq4n+4nrR/xfLD+/9j/4GDwQ7RVCCqyn0fJ7MuI5Nnr+pJTIOSN4HVqBbK01fEknHwGONmrCzRsWt3HGT1tgNcElv6q6c8EeGhvHxtLwZ0bMzDn61k2s/OjOc5ucr6jMxyPwdfnkAmqGJnWvYsIyJhQD1gj/s6BvgUuE5V8+/4qeoW99+DwLs4TYknseUDqo4GTZrT+8YnqftACsm9HiU0NIQ//PpPsp/qzNznbmN54mJycwM/+t9UbD/8lsEXydu4e1AHzm7fqNT1dI+pz98HtOfzpK3MWF7wT17hZizfSojAH7s3Lb6wD6qHhfLiNb0Y1LkJE2au5tX569m67wjHsnPtCgofZlp2X1/vPh8BfK+qKiL1gS+AB1T157zCIhImIo3c5+HAEKBkX1NMpRVWvSbdh46h1f8lsmHI+2yv241zMt6jx+cXsOaR3nz7xqOkbfZ+49hUbbm5yhNzUmgeWYO/ndPmlOu77by2xLWoz0OfrmDb/iPFlldVPk/aylntGtG4jv+mH6oWFsLzV/fk4m6n8a8v1jBhxioA2lWALuYQwATl40zLrwENRSQVuAvI64o+BmgHPFygO3l1YI6IJANJwBacNW6M+Z0IreMvosvdszk+diUrutxHnbAcBm54nKavxvLLvy/i+8+msXt/ZrAjNeXEV6u2s2rrAe4ceDrVwk79z2JYaAiTLo8lK0e558PlxV7BJ23ex6Y9h0+pc0RhwkNDmHxlHEN7NOO7X51OzxXlCkrKYuLDYIuPj9eEhIRgh2GCbHdqAlt/mErz9FnU1/3s01osr9mP3NMvpuM5l9C0UcH+OSUnIktVNd4P4QZNVTtfsnNyufDpHwkR4as7zi3R7A3FeXfRJh78dAV3DGzP2AHtC+0ROGHGKt5dvImEhwYGbAn27JxcHvhkBSu27OerO84NyHuURlHnTFhZB2NMsDRsF0/DdvGQ8wybF8/gwLKPiMv4kbrLv+VI0v0srN6Tw20uou1Zl9KyuW+TdJqK75PELazLOMRL1/Tya3ICuKpPG2CrVwAACktJREFUcxZv2M3T365lx4FjTBzehfDQE6/QsnNymZW8lYGdGgcsOYFzVffEZT3KZDZ2f7EEZaqe0HCa97sU+l0KOVlsWf4duxM+oe3274j6dTzZa/5Jclgn9p52Fg26DaJjzz9QrVq1YEdtAuBYdg7PfLuW7jH1uLDLyQsCnioR4X+Xx9Ksfg1emLeOTXsO8cJfelGv5u+J6Jd1u9mVeZxhPUo2tdGpxFRRWIIyVVtoONE9BxPdczCosvO3hWxb8CF1t/xA1/RXCNkyhQNf1mR17ThyWp1Hyz5DaNSiE1Sgk9wU7r1Fm9iy7wiPXdotYH+4Q0KE+wZ3pE1UbR74JJk/vfgzU6/vnT/W6fOkrdSJCOO8DtbbuCBLUMbkEaFxh3407tAPgMy9O1i36AuO/fY9zfcspOmqn2HVo2wNaUbUA8sJD69aV1V5TUMV6Rt4UQ4fz+a5uan0bRPJ2e1K363cVyN6xdC8QQ1ufnspl7zwMy9f04v/b+/uY6uq7ziOv79QaKfFWoWiBamKQlcGTUTxaT7BUGSgE41KpjPBxKjZ/lCJm3NxxkRdzGKyGf8QAZ/2GN10YJgsUYYK6qBKCw6BwlrkSSgPpRVKn7774x5NrbS997b3ntOezytpctpz6P3cy/32e8/T71d+xsks/3QPMyee1i9Gdsg2NSiRLuQXjqR8xjyYMQ9vb2frlvXsrHgLr99JccyaE8Cf/rOddzbu5Yk5ExkZ8ZlYk/HCqhrqGpt57vbxWWu6F559Km/ceynzXlrDbYs+YtakYhqPtfKjFEcujws1KJEk2KBBjB1fztjx5WFHCY07rNpax/SnV/Lr2ROYc156A5pGQf2RFp5buZVppUVdjlSeKWcOP5HX77mUe/5Yweuf7KRoWC4Xnt37K0gHIjUoEUnKbReVcOk5w3nwtUoeeLWSZet3Z3xv6mhzG/VHW2hoaqHhWCsNTa00NrXS0NRCuydGXSj4TupXvi14byuHm1p54OrxGUjds4IThvDSvCk88/YWxhbl9/nVgwOFGpSIJO2s4Sfy17su5sXVNTy1/DOmP72SR2ZP4MY+2ptqbm1nbe0BVm7ex7ub69i4+3C32//2X5u4f/o45k4Zk/Qf+X0Nx1j8fg3XlRdTlsacS31lyOBB3B9Sg+wv1KBEJCWDBhnzvn8WV5UW8eBrlcz/am/qhomcVpD63lRN3ZdBQ9rHB9v2c6S5jSGDjcklhdz3g3GMGJZLfl4Ow/JyGJabw7C8IeTn5VDXcIwnlm3kV29s4A8f1vLIrDIuSeJih2dXVNPc1s5908el8/QlizSShEgfittIEu3t/vXelDtMLS1idnkxU0uLur0qbfv+Iyyt2sXSyl18ticx6vyYU07ginEjuHzcCC4eeyr5uT1/fnZ33tqwh8eXbWTHwaNcM2EkD88sY0yHyfgOfNlMRe1B1tYe4OPag3y8/RA3nz+aJ+dMSuo5SmZ1VzNqUCJ9KNsNysxmAL8DBgML3f03ndbnAi8Dk4H9wC3uXtPd70ynXmr3f8kLq2p4s2o3dY3HOHHoYKaXjWR2eTGXnTuCoTmD+OJwE29W7WZp5S7WfX4IgMklhfxw4ulMLS3q1RxITS1tLHr/fzy7oprWNmfulDM40txGRe1BttUlpjgfMtj43qgCppx5Cvdeec43bpaV8KhBqUFJlmSzQZnZYGAzMJ3E1DVrgLnu/t8O29wLTHL3u83sVuAGd7+lu9/bm3ppa3c+2rafpVW7WLZ+D/VHWzgpL4exRfms+/wQ7jCh+CRmlxcza9Lpac251J0vDjfx1Fub+NvHOyg8YQiTSwqZXHIK559ZyMRRBbrXKILUoNSgJEuy3KAuBh5192uC7x8CcPcnO2yzPNjmg2DOtT3ACO+m8PuqXppb21lVXcfSyl1U72tkamkRsyYVZ2Wqh4amFvJzc/rtZfBxEvvBYisqKurMrLaL1cOBumzm6UaUskC08vSXLCVZzDEK6DjB1Q7gwq62cfdWM6sHTqVTfjO7C7gr+LbRzDZ18Zhp/z8sBe5L5x92LUrvCYhWnv6UpcuaiUWDcvcuB7kys7VROakdpSwQrTzKclzH2z3ovGeUzDa4+wJgQY8PGJ3nHqksEK08AyVLJmfUFZHM2gF0nBdkNNB5jvGvtwkO8RUAB7KSTqSX1KBE+q81wLlmdpaZDQVuBZZ02mYJcEewfBPwTnfnn0SiJBaH+HrQ42GNLIpSFohWHmXpJDin9FNgOYnLzBe7+6dm9hiw1t2XAIuAV8ysmsSe0629fNhIPPdAlLJAtPIMiCyxuIpPRET6Hx3iExGRSFKDEhGRSIpNgzKzGWa2ycyqzewXx1k/xsxWmNknZlZlZjNDzFJiZm8HOf5tZqMzmGWxme01sw1drDcz+32QtcrMzgsxS6mZfWBmx8xsfqZyJJnlx8HrUWVmq81sQE0UpXrpMovqJf08qdeMuw/4LxInkLcCZwNDgUqgrNM2C4B7guUyoCbELK8CdwTLU4FXMvjaXA6cB2zoYv1M4J8k7qe5CPgoxCxFwAXA48D8DL9nespyCVAYLF+bydcl21+ql169L2JZL0nmSblm4rIHNQWodvdt7t4M/AW4vtM2Dnw1OUwB376fJJtZyoC3g+UVx1nfZ9z9Xbq/L+Z64GVP+BA42cxODyOLu+919zVASyYeP8Usq939YPDthyTuQRooVC9dUL30Kk/KNROXBnW8IWFGddrmUeA2M9sBLAN+FmKWSuDGYPkGYJiZhTUndDJ54+5OEp+aBwrVS/pUL8lJqmbi0qCSGe5lLvCiu48msZv+ipll4vVJJst84Aoz+wS4AtgJtGYgSzKSGionrszsKhLF9vOws/Qh1Uv6VC89SKVm4nKjbjJDwtwJzADwxMjPeSQGOdyb7SzuvguYA2Bm+cCN7l7fxzmSlcxrF0tmNglYCFzr7vvDztOHVC/pU710I9WaicseVDJDwmwHpgGY2XeBPGBfGFnMbHiHT6MPAYszkCNZS4CfBFcnXQTUu/vuEPNEgpmNAf4O3O7um8PO08dUL+lTvXQhrZrJ9JUdUfkicRhiM4krgh4OfvYYcF2wXAasInE8ex1wdYhZbgK2BNssBHIzmOXPwG4SJ1J3kPhkfDdwd7DegGeDrOuB80PMclrw88PAoWD5pJCyLAQOBu+VdSSGFgr9fZ7F96jqRfWSap6Ua0ZDHYmISCTF5RCfiIj0M2pQIiISSWpQIiISSWpQIiISSWpQIiISSWpQ8g1m1thheaaZbQnuXxARyaq4jCQhKTKzacAzJO5v2R52HhGJHzUo+RYzuwx4Hpjp7lvDziMi8aQbdeUbzKwFaACudPeqsPOISHzpHJR01gKsJjFMiYhIaNSgpLN24GbgAjP7ZdhhRCS+dA5KvsXdj5jZLOA9M/vC3ReFnUlE4kcNSo7L3Q+Y2QzgXTOrc/d/hJ1JROJFF0mIiEgk6RyUiIhEkhqUiIhEkhqUiIhEkhqUiIhEkhqUiIhEkhqUiIhEkhqUiIhE0v8B6BmlKs5JNosAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for filename in files:\n",
    "    get_vanilla_iv(filename)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Neural SDE fit to vanilla price with upper bound on lookback price "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "files = glob.glob(\"*upperbound*tar\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity16_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity16_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity32_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity32_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity48_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity48_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity64_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity64_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity80_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity80_iv.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity96_vanilla.pdf\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n",
      "The PostScript backend does not support transparency; partially transparent artists will be rendered opaque.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Neural_SDE_upperbound_maturity96_iv.pdf\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEVCAYAAAC15nFrAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nOzdd3xUVfr48c+TRkkIEDqEqvSWQAAFQVBAbNgLNiy7rLvqz111XdddXb5u+fq1rLuu66qrAvYG2F0VFEV6IBTpLUAogYSSEAhpz++Pe8MOYZJMyuROkuf9es2LmXPPPfeZkMkz99xzzxFVxRhjjAk1YV4HYIwxxvhjCcoYY0xIsgRljDEmJFmCMsYYE5IsQRljjAlJlqCMMcaEJEtQps4TkS9EZLLXcdQ2IjJPRH7idRym/rIEZYJCRFJFJE9EWpYoXykiKiJdAmiji1s3oiqxqOqFqjrDbfNWEfmhMu24ie6o+8h331/x6xcq2Na1IrJeRLJFZJ2IXF5G3enuz2FiifK/ueW3Vub9lGhrqoi8UdV2jKlOlqBMMG0HJhW/EJH+QKOaOrg4qu133E10MaoaA7wJPFH8WlXvrEBcHYA3gPuAWODXwFsi0rqM3TYBJ88C3aR9DbC1Em/FmFrBEpQJpteBW3xeTwZe860gIheLSIqIZInILhGZ6rP5e/ffw+5Zytklv+mXPMtyu6X+LCILgGNAt+KuKhHpDbwAnO22d1hEhohIuu9ZmohcJSIrq/MHUUI8cFhVv1DHZ0AOcEYZ+3wCjBCR5u7rCcBqYF9xBREJE5Hfi8gOEdkvIq+JSFN3W/HPabKI7BSRDBH5nbttAvAwcJ37c1nlc9zOIrLAPdP7qviMWEQaisgbIpLp/hyXiUibavr5GANYgjLBtRiIFZHeIhIOXIdz5uArByeJNQMuBn7u0901yv23mXuWsijA494MTAGaADuKC1V1PXAnsMhtr5mqLgMygXE++9+Ek1wrREQ6uX+sS3vc4FZNBtaLyEQRCXff7wmchFOaXOBj4Hr39S2USPbAre5jDNANiAGeK1HnHKAncD7wqIj0VtX/AH8B3nV/LgN96t8A3Aa0BqKAB9zyyUBToCPQAufnerysn48xFWUJygRb8VnUOGADsNt3o6rOU9U1qlqkqquBt4Fzq3jM6aq6VlULVDU/gPozcJISIhIHXAC8VdGDqupON+mV9njLrVeIk1zewklMbwE/U9Wccg7xGnCLe1Z0LvBhie03An9V1W2qehT4LXB9iWt4/6Oqx1V1FbAKGEjZpqnqJlU9DrwHJLjl+TiJ6UxVLVTV5aqaVU5bxlSIJSgTbK/jfAu/ldO/8SMiw0TkWxE5ICJHcL6JtyxZr4J2VbD+G8ClIhIDXAvMV9W9VYyhVCIyFngCGI1zVnIu8LKIJJS1n6r+ALQCfg986iYNX+3xOWN0n0cAvl1v+3yeH8M5yypLafVfB74E3hGRPSLyhIhEltOWMRViCcoElaruwBkscREwy0+Vt3C6rjqqalOca0RSvLuf+jlAY5/Xbf0dtqyQ/MS4G1gEXIHTPVjh7j042cV3tIzHjW7VBOB7VU12zxyXAUuAsQEc5g3gfvwke2AP0NnndSegAEgPoN0KLWugqvmq+j+q2gcYDlzCqdcbjakyS1CmJtwBnFdKF1YT4KCq5orIUJyzrWIHgCKc6ynFVgKj3GTQFKcbqyLSgXgRiSpR/hrwINAfmF3BNoGTXXwxZTzedKsuA0YWnzGJSCIwkrKvQRV7Fqe79Hs/294GfiUiXd2zweLrSgUBtJsOdAl01KOIjBGR/u61xSycLr/CQPY1JlCWoEzQqepWVU0uZfMvgMdEJBt4FOc6R/F+x4A/AwvcQQZnqerXwLs4f8yXA59WMJxvgLXAPhHJ8CmfjXP2MTuAa0FVoqrfAVOBD9z3PRP4i6p+FcC+B1V1rvpfyO1VnLO/73HOWnOBewIM633330wRWRFA/bbABzjJaT3wHacPgDGmSsQWLDTGISJbcQYrzPE6FmOMnUEZAzj3PuFch/nG61iMMY4qTSFjTF0gIvOAPsDNqlrkcTjGGJd18RljjAlJ1sVnjDEmJFmCMsYYE5IsQRljjAlJlqCMMcaEJEtQxhhjQpIlKGOMMSHJElQ1cxeFO9N9/oKIPFLJdqaLyJ+qN7qTbae6M2qbUojIaBFJ8zoOUzn2Oawb6mWCqqlfDFW9U1X/WJ1tuqvK5ohIEz/bUkTk7uo8nk/bI31m5c5x/wD4ztTdqQJtxYnIu+6qrhki8qaIxJZSt3gl2BUlyluKSJ6IpFbxrRW3d/IPmqkZ9jms0PFSReR4ic9cycUo65x6maBqM3dV2TTgKt9yEemHMxvC20E67vziWbmBvm5xM5+ZundWoLk/Ac1xZik/A2e9oqnl7BPtvsdiN+BMiGpMjfPoc3hpidnx/SbBEgtUllpWlorWD5Z6n6BE5FYRWSAiz7gzZm8TkeFu+S4R2S8ik33qT3e7DL4WkWwR+U5EOpfS9indAyJyiYisdI+zUEQG+GxLFJEVbpvvAg3LCHsGp6+9cwvwmapmuu1NFJG17rHmiUjvSvx4gqUr8KGqZqnqEZyZxPuWs8/rOMuMFzttyXNxlpaf577ntSIy0WfbdBH5p4h85v6Ml4jIGe624qUrVrnfTK/z2e9+93dgr4jc5lN+kYisc9vaLSIPYCrNPoeVV+JndxCYWkpZmIj8XkR2uD/P18RZssa3p+IOEdlJqMxJqar17gGkAmPd57fiLOp2GxCO8+1+J/BPoAEwHsgGYtz6093Xo9ztfwd+8GlbcZbBLq77J/f5IGA/MMw9zmQ3jgY4q6ruAH4FRAJX46yv86dS4u/obu/kvg7D+TZ3ufu6B87CfuPc9h4EtgBRJd9/JX9+Xdz3GVGi/HngcCmP1T71LgE+xzmLao7zYfhlOcfqgrNSbjjQG9iIs8Bfqlsv0n2PD7s/z/Pc/6eePv8XB4GhOHNQvgm84+//zX092v29eMxt+yKcFWWbu9v3AiPd582BQV7/Xte2B/Y5PPn+K/Kz8rOt+Gd3j/u73aiUstvd43fDWRl5FvB6ic/Za0A00Mjr3w9VtQTl/kdu9tnW3/2PauNTlgkk+Pyy+/5hi8FZqK1jOR+MfwF/LBHHRpzlvkfhrIYqPtsWlvbBcLfPAR52n48DMoBI9/UjwHs+dcOA3cDo8n7ZA/z5Ff8yR1Ry//Zu/EXu4+viD21Zx3L3uQB4HPgdpyaokTjLk4f57Ps2MNXn/+Jln20XARt8XvtLUMd93yPOH7az3Oc7gZ8BsV7/PtfWh30OK5ygjnLql76f+vzsdpao769sLvALn9c9cRJshM/nrJvXvxe+j3rfxefyXRL7OICqliyL8Xm9q/iJqh7F+WbevpxjdAbud0/1D4vIYZxvYO3dx251f2tcO8ppz7d74WbgLVXNd1+3991fnRm6dwEdymmzprwPbMJZTTcW2Epgi929hvPBm+Snfntgl546G/kOTn3P+3yeH+PU/1N/MvXU1Wh997kKJ8ntcLuXzg4gflM2+xyW7XJVbebz+LfPtl1+6pcsOyUe93kEzjXgstrxjCWoyulY/EScpbXjcL55lWUX8OcSv2CNVfVtnO6iDiIiPvXLGxU3y91nDHAlp16P2YPzQSyOUdyYd5fTZpW41wSOlvJY61N1IPCiqua4f1hewPljX56ZwMXANlUt+YdjD9BRTl2yvBNBes+qukxVLwNaAx/isxKwqTH2Ofwvf8tSlCw7JR6c91bAqV8MQmp5C0tQlXORiJwjIlHAH4ElqlreN49/A3eKyDBxRIvIxeIMU12E84vy/0QkQkSuxLlWUip1liX/AJgG7NBTl1R/D7hYRM4XkUjgfuAETndFmURkqjjrI1WYOsN5Y0p5+A6CWAb8REQaiUgjYAqwKoD2c3CuLf3Ez+YlOP39D4pIpIiMBi4F3gkw/HScvvlyiUiUiNwoIk3db8tZON1LpmbV2c9hkLwN/EpEuroJ/S/AuyV6CUKKJajKeQv4A06XwmDgxvJ2cH9xfwo8BxzCuVh5q7stD+fb163ututwvpmVZwbON6JTRrOp6kbgJuAfOH3il+IMUc0r2YD7h9b37KYjsCCAY1fF7Th93mk43ya74f4syqOqyaq61U95HjARuBDnPT8P3KKqGwKMaSoww+32uTaA+jcDqSKSBdyJ8/M2Nasufw79+aREr8TsAGLz9SrOaNjvcW7RyMUZRBGybMHCChKR6UCaqv7e61iCQURWAuerO0zWmFBU1z+HxhESN2OZ0KGqCV7HYIwxYF18xtRqItJRRL4VkfXuDaH3uuVTxbmBeKX7CGQQijEhxbr4jKnFRKQd0E5VV7gX+pcDlwPXAkdV9SlPAzSmCqyLz5haTFX34gyPRlWzRWQ9oXO/mzFVUi/OoFq2bKldunTxOgxTjyxfvjxDVVvV5DFFpAvOCK1+wH04o9GygGTgflU95GefKTjD/ImOjh7cq1evGorWGEdZn5V6kaCSkpI0OTm5/IrGVBMRWa6qSTV4vBjgO5ybUGeJSBucoc2Kc49QO1W9vaw27HNivFDWZ8UGSRhTy7k3gc4E3lTVWeBMEaSqhe70Ov+mnBtOjQlFlqCMqcXc6XNeAdar6l99ytv5VLsC+LGmYzOmqmyQhDG12wicWS3WuDdZg7PkyCQRScDp4kvFmXndmFrFElQtlp+fT1paGrm5uV6HUm81bNiQ+Ph4IiMjPTm+qv4AiJ9Nn9d0LMZUN0tQtVhaWhpNmjShS5cunDoBs6kJqkpmZiZpaWl07drV63CMqXOCeg1KRCaIyEYR2SIiD/nZfp84y2avFpG5UmLJZhGJde+Gf86nbJ7bZvEd8q2D+R5CWW5uLi1atLDk5BERoUWLFnYGa0yQBC1BiUg4znLNFwJ9cPrE+5SolgIkqeoAnCnrnyix/Y84Q2dLulFVE9zH/koHuflr51GLWXLylv38jQmeYJ5BDQW2qOo2d3r5d4DLfCuo6reqesx9uRiIL94mIoNxVnr8KlgB5s39C8fnPh6s5o0xxlRBMBNUB05dPjiNsqdguQP4AsBdFfVp4Nel1J3mdu89IqV8hRWRKSKSLCLJBw4c8NvIrENdidyXAieOlvNWTGlEhPvvv//k66eeeoqpU6cG/bijR4/G302ln376KYmJiQwcOJA+ffrw4osvAjB16lQ6dOhAQkIC3bt358orr2TdunWntNezZ08SEhJISEjg6quvDvp7MMaULZgJyl/i8DtthYjcBCQBT7pFvwA+L2V1zBtVtT8w0n3c7K9NVX1JVZNUNalVK/8zzuTFjyCCQgp2LC77nZhSNWjQgFmzZpGRkVGt7aoqRUVFFdonPz+fKVOm8Mknn7Bq1SpSUlIYPXr0ye2/+tWvWLlyJZs3b+a6667jvPPOw/fLy5tvvsnKlStZuXIlH3zwQXW9FWNMJQUzQaXhrM5aLB7YU7KSiIwFfgdMVNUTbvHZwN0ikgo8BdwiIo8DqOpu999snBU1K32HfJt+55Kv4RxYM6eyTdR7ERERTJkyhWeeeea0bQcOHOCqq65iyJAhDBkyhAULnIV6p06dylNP/XeS7X79+pGamkpqaiq9e/fmF7/4BYMGDWLXrl38/Oc/Jykpib59+/KHP/yhzFiys7MpKCigRYsWgJM8e/bs6bfuddddx/jx43nrrbcq+9aNMUEWzGHmy4DuItIVZ1nv64EbfCuISCLwIjDBd7CDqt7oU+dWnIEUD4lIBNBMVTPc6V0uASqdXZK6d2S1dqND6vzKNhEy/ueTtazbk1WtbfZpH8sfLu1bbr277rqLAQMG8OCDD55Sfu+99/KrX/2Kc845h507d3LBBRewfv36MtvauHEj06ZN4/nnnwfgz3/+M3FxcRQWFnL++eezevVqBgwY4HffuLg4Jk6cSOfOnTn//PO55JJLmDRpEmFh/r+HDRo0iA0b/rsi/I033kijRo0AGDduHE8++aTf/YwxNSNoCUpVC0TkbuBLIBx4VVXXishjQLKqfozTpRcDvO9eStqpqhPLaLYB8KWbnMJxktO/Kxtji5gGfNUogYTsmXAiGxo0qWxT9VpsbCy33HILzz777Mk/8ABz5sw55TpPVlYW2dnZZbbVuXNnzjrrrJOv33vvPV566SUKCgrYu3cv69atKzVBAbz88susWbOGOXPm8NRTT/H1118zffp0v3VLTpT85ptvkpRUY/O7GmPKEdQbdVX1c0rc0a6qj/o8HxtAG9OB6e7zHGBwdcaYFz+c8K3vU5C6kIieF1Rn0zUqkDOdYPrlL3/JoEGDuO22206WFRUVsWjRolOSFjjdgr7Xl3zvI4qOjj75fPv27Tz11FMsW7aM5s2bc+uttwZ0z1H//v3p378/N998M127di01QaWkpFhCMiaE1fvJYtv2G02ehpOxZq7XodRqcXFxXHvttbzyyisny8aPH89zz528x5qVK52p4rp06cKKFSsAWLFiBdu3b/fbZlZWFtHR0TRt2pT09HS++OKLMmM4evQo8+bNO+V4nTt39lt35syZfPXVV0yaNCmg92eMqXn1fqqjIT3iWaln0nnHD16HUuvdf//9pySkZ5999uT1qYKCAkaNGsULL7zAVVddxWuvvUZCQgJDhgyhR48eftsbOHAgiYmJ9O3bl27dujFixIgyj6+qPPHEE/zsZz+jUaNGREdHn3L29Mwzz/DGG2+Qk5NDv379+Oabb/Ad4el7Daply5bMmWODZ4zxki1YCLz1v1O4/sT7hD20AxrG1mBkVbN+/Xp69+7tdRj1nr//h5pesLA62IKFxgu2YGE58juNIIwi8rcv8DoUY4wxLktQQLt+ozihEWT+aNehjDEmVFiCAoac2YGVeiZhdh3KGGNChiUooHl0FJsbJdDy6EY4ftjrcIwxxmAJ6qSCTufYdShjjAkhlqBc7fuN4oRGkrnWrkMZY0wosATlGtq9HSu0O2Gpdh2qIkSEm2/+74TyBQUFtGrViksuuaRC7cybN69C+6xcuZLPP//c77Z58+bRtGlTEhMT6dmzJ6NGjeLTTz8NKIaFCxcGHIMxJrgsQbmaNY5iS+NEWuZsgmMHvQ6n1oiOjubHH3/k+PHjAHz99dd06FDWsl+nKygoqPBxy0pQACNHjiQlJYWNGzfy7LPPcvfddzN3btlnx5agjAktlqB8FHQaThhq16Eq6MILL+Szzz4D4O233z5l+qClS5cyfPhwEhMTGT58OBs3bgRg+vTpXHPNNVx66aWMHz/+lPaWLVtGYmIi27ZtIycnh9tvv50hQ4aQmJjIRx99RF5eHo8++ijvvvsuCQkJvPvuu2XGl5CQwKOPPnpylotPPvmEYcOGkZiYyNixY0lPTyc1NZUXXniBZ555hoSEBObPn++3njGm5tT7qY58deg3ityNkRz+cS5t+17qdTgV88VDsG9N9bbZtj9c+Hi51a6//noee+wxLrnkElavXs3tt9/O/PnOEia9evXi+++/JyIigjlz5vDwww8zc+ZMABYtWsTq1auJi4s7OYfewoULueeee/joo4/o1KkTDz/8MOeddx6vvvoqhw8fZujQoYwdO5bHHnuM5OTkU6ZWKsugQYNOLp9xzjnnsHjxYkSEl19+mSeeeIKnn36aO++8k5iYGB544AEADh065LeeMaZmWILyMfTMtizXHvTYaWdQFTFgwABSU1N5++23ueiii07ZduTIESZPnszmzZsREfLz809uGzduHHFxcSdfr1+/nilTpvDVV1/Rvn17AL766is+/vjjkwsc5ubmsnPnzgrH6DulV1paGtdddx179+4lLy+Prl27+t0n0HrGmOCwBOWjWeMotjZOZETOG851qMZx5e8UKgI40wmmiRMn8sADDzBv3jwyMzNPlj/yyCOMGTOG2bNnk5qaesoS7L5LawC0a9eO3NxcUlJSTiYoVWXmzJmnrYy7ZMmSCsWXkpJycr68e+65h/vuu4+JEycyb948pk6d6nefQOsZY4LDrkGVUNj5HADyttb+VXZr0u23386jjz5K//79Tyk/cuTIyUETpa3LVKxZs2Z89tlnPPzwwye7/C644AL+8Y9/nDwDSklJAaBJkyblLn5YbPXq1fzxj3/krrvuOi2mGTNmnKxXss3S6hljaoYlqBI69juHY9qAg3Y/VIXEx8dz7733nlb+4IMP8tvf/pYRI0ZQWFhYbjtt2rThk08+4a677mLJkiU88sgj5OfnM2DAAPr168cjjzwCwJgxY1i3bl2pgyTmz59/cpj5XXfdxbPPPsv5558PwNSpU7nmmmsYOXIkLVu2PLnPpZdeyuzZs08OkiitnjGmZthyGyUcOZbP6sfH0DvmOC0fXB7kyKrGltsIDbbchjGVZ8ttVEDTxpFsi06k5bEtkJPhdTjGGFNvBTVBicgEEdkoIltE5CE/2+8TkXUislpE5opI5xLbY0Vkt4g851M2WETWuG0+KyJS3XGfvA61za5DGWOMV4KWoEQkHPgncCHQB5gkIn1KVEsBklR1APAB8ESJ7X8EvitR9i9gCtDdfUyo5tDp3G8EOdqAg7Vgfaj60EUbykLh5y8iHUXkWxFZLyJrReRetzxORL4Wkc3uv829jtWYigjmGdRQYIuqblPVPOAd4DLfCqr6raoec18uBuKLt4nIYKAN8JVPWTsgVlUXqfOX4TXg8uoOPOmMNiRrTyJ3hva8fA0bNiQzMzMk/kjWR6pKZmYmDRs29DqUAuB+Ve0NnAXc5X4ZfAiYq6rdgbnua2NqjWDeB9UB2OXzOg0YVkb9O4AvAEQkDHgauBk4v0SbaSXarNjEbwFo2iiSrTGDOffYNMjeB03aVvchqkV8fDxpaWkcOHDA61DqrYYNGxIfH19+xSBS1b3AXvd5toisx/lcXAaMdqvNAOYBv/EgRGMqJZgJyt+1Ib9f9UXkJiAJONct+gXwuaruKnGJqSJtTsHpCqRTp04BhuzTaNfRsHYaJzZ/Q4NBN1R4/5oQGRlpsxuYU4hIFyARWAK0cZMXqrpXRFp7GJoxFRbMLr40oKPP63hgT8lKIjIW+B0wUVVPuMVnA3eLSCrwFHCLiDzutun7ddVvmwCq+pKqJqlqUqtWrSoc/JkDzuagxnBozVflVzYmBIhIDDAT+KWqZgW4zxQRSRaRZDsTN6EmmAlqGdBdRLqKSBRwPfCxbwURSQRexElO+4vLVfVGVe2kql2AB4DXVPUh99tgtoic5Y7euwX4KBjBD+3aksXaj8ZpP4Bd4zEhTkQicZLTm6o6yy1Od6/bFl+/3V9yv6p+kTMmmIKWoFS1ALgb+BJYD7ynqmtF5DERmehWexKIAd4XkZUi8nEpzfn6OfAysAXYinvdqro1igpnT9wwYvMPQMbmYBzCmGrhfll7BVivqn/12fQxMNl9PpkgfZkzJliCOlmsqn4OfF6i7FGf52MDaGM6MN3ndTLQr9qCLEODHufB0r+TvX4OTVr1qIlDGlMZI3AGFK0RkZVu2cPA48B7InIHsBO4xqP4jKkUm828DAMHJLBzcSsi1s2hyahfeB2OMX6p6g/4H0AEp46CNaZWsamOytC3fVOWhQ2g+f4lUFjxZcmNMcZUniWoMoSHCYfajqBR0VF0T4rX4RhjTL1iCaoczfs6l8kO2nBzY4ypUZagyjG0b3d+LOpC3uZvvA7FGGPqFUtQ5egY15jVUQm0PLQK8nK8DscYY+oNS1ABONFxJJHkU5C60OtQjDGm3rAEFYAOA8ZwQiPIWPWl16EYY0y9YQkqAEN7dmSF9kBSv/c6FGOMqTcsQQWgWeMotsYMpk3ORsjJ9DocY4ypFyxBBarbaACOb7LRfMYYUxMsQQWo28BzyNLGZNr9UMYYUyMsQQVocNdWLKUv0WmhvQy8qRmLtmZy9IRNf2VMMFmCClCDCGf5jeZ5e+Dgdq/DMR46lJPHjS8v5qXvtnodijF1miWoCmjYw5kY+vDarz2OxHjp+80HKFIY08tWUDcmmCxBVUD/gYPZo3Fkr5vjdSjGQ99s2E+L6CgGxjfzOhRj6jRLUBXQq10sy8MG0Hz/Iigq8joc44HCIuW7TQc4t0crwsJKW4LJGFMdLEFVgIhwuO1wYgqzKNq72utwjAdSdh7iyLETPHjoD7D+E6/DMaZOswRVQc36jgPgwGobbl4ffbNhP2eHb6TtvnmQf9zrcIyp0yxBVVBS/95sLIon35bfqJe+3XiAKbGLoEEs9LrE63CMqdOCmqBEZIKIbBSRLSLykJ/t94nIOhFZLSJzRaSzW95ZRJaLyEoRWSsid/rsM89tc6X7qNGhVO2aNuLHBom0PrTcvkHXM3uPHGfn3nRGnPgB+l4BUY29DsmYOi1oCUpEwoF/AhcCfYBJItKnRLUUIElVBwAfAE+45XuB4aqaAAwDHhKR9j773aiqCe5jf7DeQ2mOdxpNlOaRt81u2q1Pvt1wgIvClxBZlAuJN3kdjjF1XjDPoIYCW1R1m6rmAe8Al/lWUNVvVfWY+3IxEO+W56nqCbe8QZDjrLD4xLGc0Ej2p3zmdSimBn2zYT83Rv2AtugO8UO8DseYOi+Yf/g7ALt8Xqe5ZaW5A/ii+IWIdBSR1W4b/6eqe3zqTnO79x4RkRof6zusR0eWaB8aptp1qPoiN7+QXVt+JEHXIQk3QM3/2hlT7wQzQfn7BKvfiiI3AUnAkycrqu5yu/7OBCaLSBt3042q2h8Y6T5uLqXNKSKSLCLJBw4cqMLbOF2jqHB2xp1Ny9wdcGhHtbZtQtOS7Qe5WL9FJQwGXu91OMbUC8FMUGlAR5/X8cCekpVEZCzwO2CiT7feSe6Z01qcZISq7nb/zQbewulKPI2qvqSqSaqa1KpVqyq+ldM17D0BgIOrP6/2tk3ombd+L1eHz6eo6xiIbV/+DsaYKgtmgloGdBeRriISBVwPfOxbQUQSgRdxktN+n/J4EWnkPm8OjAA2ikiEiLR0yyOBS4Afg/geSpWQkMSuolbkrLVl4Os6VeXwum9oL5mED7rR63CMqTcqlaBEZEV5dVS1ALgb+BJYD7ynqmtF5DERmehWexKIAd53rykVJ7DewBIRWQV8B3j1X8AAACAASURBVDylqmtwBkx86V6bWgnsBv5dmfdQVWe0jiE5chCtDiyGgjwvQjA1ZFtGDuce+5ITEU2g58Veh2NMvRFRmZ1UdVCA9T4HPi9R9qjP87Gl7Pc1MMBPeQ4wuELBBomIkNNpDA23f0le6kKizhztdUgmSBas2cq1YcvI73MjDSIbeh2OMfVGSA3frm06JIwnT8PZv8KGm9dleatn0lDyiRl2S1CPIyKtReQKEblLRG4XkaEiYp9RU2+VegYlItmcOupO3NcCqKrGBjm2kDe0V2eWay/O2D7X61BMkGTn5jP44OcciO5Gq/YBdRxUmIiMAR4C4nBuXt8PNAQuB84QkQ+Ap1U1KygBGBOiSk1QqtqkJgOpjaIbRLC9+dmcfeRlyNpjo7vqoJTlSxkVtpkdfX4bzHufLgJ+qqo7S24QkQicwUDjgJn+dhaRV906+1W1n1s2FfgpUHyPxcNul7sxtUZA3QciMlBE7nYfp10bqs+ieo4H4NCaL8qpaWqjgpQ3KCCMDqMmB+0Yqvprf8nJ3Vagqh+qqt/k5JoOTPBT/ozPlGCWnEytU26CEpF7gTeB1u7jTRG5J9iB1RYDB53NXo0j2xJUnVNUkE//jC9YHz2MiKbtgn48EblXRGLF8YqIrBCR8eXtp6rfAweDHqAxNSyQM6g7gGGq+qg7Au8snK4DA5zZpgnJEYNouX8hFBZ4HY6pRjuWfUorDnG093U1dcjb3etM44FWwG3A41Vo7253pYBX3fsJjalVAklQAhT6vC7E/zRG9ZKIcCR+NI2LcsjfscTrcEw1yl/+Bgc1hh4jr66pQxZ/ri4CpqnqKir/WfsXcAaQgLM6wNN+DxjEKcGMqapAEtQ0nJtmp7oXXhcDrwQ1qlqmXcIFFGgY6TbcvO44dpCuGfNY0Pg8WjStsfFCy0XkK5wE9aWINAGKKtOQqqaraqGqFuHczO7JlGDGVEW5N+qq6l9F5Duc6YYEuE1VU4IeWS0yrE83UmZ3J96Gm9cZ2cvepgkFZPeqse49cLrTE4BtqnpMRFrgdPNVmIi0U9W97ssr8GhKMGOqoqz7oD7DmYz1Q1VdDiyvsahqmZgGEWxtejZDsqfD0f0QU6OL/Jrqpkp+8gzWFHUhYcioGjysFolIF+AmEVHgB1WdXd5+IvI2MBpoKSJpwB+A0SKSgHPvYirwsyCFbUzQlNXF9xLOvRWpIvKuiFzuTvpq/IjoOQ6Aw2ts8thab+9K4rI3MrfRBfRuV3O3A4rI88CdwBqcM56ficg/y9tPVSepajtVjVTVeFV9RVVvVtX+qjpAVSf6nE0ZU2uUmqBU9SNVnQR0AmYBk4Gd7oigcTUVYG3Rb/A5HNCmHFlj16Fqu9ylM8jVSMIGXEMNr4d5LnCBqk5T1Wk416JG12QAxoSScgdJqOpxVX1XVa/AGf6aCPwn6JHVMj3bNmVpeCIt9i2AosLydzChKf84YT9+wBdFQzkvoUdNH30jzhfCYh2B1TUdhDGhIpAbdduIyD0isgD4EPiKEJlRPJSICFkdziWmKIuCtHJXIzGhat3HRBVk8130BPq2r/HpJlsA60VknojMA9YBrUTkY5+laIypN8oaJPFTYBLQE6eL70FVXVBTgdVGrQZOoGjnY+xb/inxnYZ4HY6phPzkGezR1rQbOLamu/cAHi2/ijH1R1nDzIfj3MU+x72XwpRjaL/urP74DFptnQP8j9fhmIo6uI3IXQt4r+BaLh7QocYPr6rfiUhbnHuWFFimqvtqPBBjQkRZgyRuU9WvLDkFLrZhJJtiz6Ld0bWQk+l1OKaiUt6giDAWNRnnRfceIvITYClwJXA1sFhEbq/xQIwJEbYYWjWTHhcQhtpovtqmsICilDf5vmgAQwb296J7D+DXQKKq3qqqk3Gu9f7Gi0CMCQWWoKrZgCHnsk+bcyTFrmnXKlvnEnZ0H+8UjObi/sGfubwUaUC2z+tsYJdHsRjjuVITlIjElfUIpHERmSAiG0Vki4g85Gf7fSKyzp1xea6IdHbLO4vIchFZKSJrReROn30Gi8gat81nxaOvuqXp0TaWxZHDaL1/PuTneh2OCdSK18gKa8aG2OH079C0Rg/tfg7uA3bz33kv/4Az7+WWGg3GmBBS1hnUciDZ/fcAsAnY7D4vd9ojEQkH/glcCPQBJolInxLVUoAkVR0AfAA84ZbvBYaragIwDHhIRIqXq/0XMAXo7j78LdTmGREhp8t4GmouuZvneR2OCcTR/eim//B+/nDGD+jkRfdeE/exFedWDnXLP8L5LBhTL5W15HtXABF5Afi4eEVOEbkQGBtA20OBLaq6zd3vHeAynHs7io/xrU/9xcBNbnmeT3kD3EQqIu2AWFVd5L5+DbgcCKnVAs8YeiFHNz/MwWWz6NQnpPKn8Wf1u0hRAW8XjOYpD7r3VNWGfBrjRyDXoIb4Lhetql/gTMlSng6c2n+e5paV5g58Eo2IdBSR1W4b/6eqe9z90yrQpieSzmjLIkmg6a45UGSDIEOaKqx4nS0NenO8aXcGxtds9x6AiLwkIv1K2RYtIreLyI01HZcxXit3uQ0gQ0R+D7yB0/VwExDIGGp//STqpwwRuQlIwifxqeouYIDbtfehiHxQwTan4HQF0qlTJ39VgiYiPIz97c+j6Z7FFOxeQUTHpBo9vqmAtGWQsZFXC37KhWe19Wr03vPAoyLSH2eS2ANAQ5wu7FjgVeBNLwIzxkuBnEFNwll+erb7aOWWlScNZy6xYvHAnpKVRGQs8DtgoqqeKLndPXNaC4x024wvr013P08XYmszeCIFGsa+pbNq/NimAla8RkF4Iz4qOIuLBngzek9VV6rqtcAQnOu284GPgZ+o6kBV/bu/z4YxdV0gCxYeBO4VkRhVPVqBtpcB3UWkK87opOuBG3wriEgi8CIwQVX3+5THA5mqelxEmuMslvhXVd0rItkichawBLgF+EcFYqoxZ/frTvJHvei25QvgL16HY/w5cRTWzmZxo1E0jWhOYsdmnobjfr7meRqEMSEkkMlih4vIOtzBDSIy0F23pkyqWgDcDXwJrAfeU9W1IvKYiEx0qz0JxADvu0PKi28e6o0z3HYV8B3wlKqucbf9HHgZZ/jtVkJsgESx6AYRbG8xitbHt6EHt3sdjvFn7SzIO8pzh4czoV87r7r3jDGlCOQa1DPABThdDqjqKhEJaJlRd3DF5yXKHvV57nc0oKp+DQwoZVsy4PeCcqhpPGAifPcCB5I/pPX4X3kdjikpeRpZTc5g8YEz+fWAtl5HY4wpIaCZJNwBC75swaMAnDV4MBuKOpK39hOvQzEl7V0Fe1bwWdQE2sY2IrFjc0/DEZFwEXnS0yCMCTGBJKhdIjIcUBGJEpEHcLrsTDnaxDZkTcxw2h1JgWMHvQ7H+EqehkY05On0RC7s35awMG+791S1EBgcajOjGOOlQBLUncBd/PcepAT3tQlEz4sIp4gjqz8vv66pGSeyYc377Gw7noyCxlzk3dx7JaUAH4nIzSJyZfHD66CM8Uogo/gyALtJsJIGDhtD+opm5K78kKZn3eR1OAZgzQeQd5RpJ0bTKa4xgzt5273nIw7nHsPzfMoUZ8FQY+qdslbUfVBVnxCRf+DnZlhV/X9BjayO6N4mlk8ihzIufT4UnICIBl6HZJZPJ79FL2akteGX58d73r1XTFVv8zoGY0JJWV18xdeZiieMLfkwAXAmj72ARnqc45vmeR2O2ZMCe1eyoNmlqApXDgqdmbJEJF5EZovIfhFJF5GZ7j2BxtRLZU0W+4n774yaC6du6jbsInI2P0xG8mw697nA63Dqt+RpaEQjntgzkLO7taBjXGOvI/I1DXgLuMZ9fZNbNs6ziIzxUFldfJ9Qyjx3AKo6sbRt5lSDu7VlniSQtHOOMzmpDdTyRm4WrPmAjC6XsO7HMP46LuROTlqp6jSf19NF5JeeRWOMx8oaJPFUjUVRxxVPHttszxIK0lYQ0XGw1yHVT2veh/wc3ik6n+iocCb0C7mbczPciZPfdl9PIrCJmY2pk0q9BqWq3xU/gEXAIeAgsMgtMxXQZvBEClXYt3S216HUT6qwfBpFrfvywpZmXDygHY2jAplIpUbdDlwL7MNZqPBqt8yYeimQufguxpnz7lngOWCLu2ihqYCz+vVgOb2I2BKSUwfWfXtWwL41rGpzBTl5RVw9uGP5+9QgdwXqq1R1oqq2UtXWqnq5qu7wOjZjvBLIjbpPA2NUdbSqnguMwZmfz1RAdIMItsWdS9vjW2zyWC8kT4PIxvzjwCA6t2jMkC4hc+8TcHImicu8jsOYUBJIgtqvqlt8Xm8D9pdW2ZSu0QBnXMn+pe97HEk9k3sEfpzJ0e6X801qLlcPig/VmcsXiMhzIjJSRAYVP7wOyhivBNIJv1ZEPgfewxnVdw2wrHgKFlW1u9wDNDwpiVXfdqPNmpkw4UGvw6k/Vr8H+cf4JHI8InDl4JAbvVdsuPvvYz5lyqkzS5xGRF4FLsH5MtnPLYsD3gW6AKnAtap6qJrjNSaoAjmDagik4yzHPhpnOeo44FKcD4UJUKsmDVjTfCxtczagGVvK38FUnSosn462HcDzm2IZfkYLOjRr5HVUpxGRMOBfqjqmxKPM5OSaDkwoUfYQMFdVuwNz3dfG1CrlJihVva2Mh40wqqDYQc49mPsXvV1OTVMt0pIh/Ue2d7mWXYdyuTpEz55UtQhngc/K7Ps9zghbX5cBxTfZzwAur3x0xngjkFF8XUXkryIyS0Q+Ln7URHB10aghCSwr6omss+HmNWLZyxAVwyuHBxPTIIIJfUNm5nJ/vhaRB0Sko4jEFT8q2VYbVd0L4P7buvrCNKZmBHIN6kPgFeAToCi44dR9zRpHsaHlOIYcfA5NX4u06et1SHXX0QOwdhb5A29mdnIWEwe2p1FUuNdRlaW4R8J3ORsFugXrgCIyBZgC0KlTp2AdxphKCeQaVK6qPquq35a4eddUUvOka5ybdhdaN19QLZ8OhXnMjb2MY3mFIdu9V0xVu/p5VDY5pYtIOwD3X78jb1X1JVVNUtWkVq1aVTZ0Y4IikAT1dxH5g4icbUNfq8eoQX1ZrP2I2jDbuYhvql9hPiS/Amecx7SNUXRp0ZjBnUPr3qdiIvKgz/NrSmz7SyWb/RiY7D6fDHxUyXaM8UwgCao/8FPgcZybdp8mwHn6RGSCiGwUkS0ictooIhG5T0TWichqEZkrIp3d8gQRWSQia91t1/nsM11EtovISveREEgsoSS2YSRbW4+jxYk0Cves9Dqcumn9J5C9l/29b2XJ9oNcPThk730CuN7n+W9LbCs5Ou80IvI2znRkPUUkTUTuwPm8jhORzTizoT9eXcEaU1MCuQZ1BdBNVfMq0rA7dcs/cT4caTj3Tn2squt8qqUASap6TER+DjwBXAccA25R1c0i0h5YLiJfquphd79fq+oHFYkn1LQedg35n/6dAwvfov01iV6HU/csfQmad2HGgTMRSeXKQSHdvSelPPf3+jSqOqmUTedXOiJjQkAgZ1CrgGaVaHsosEVVt7nJ7R1KTOXiXtc65r5cDMS75ZtUdbP7fA9O/3md6iAfNbAHCxhIo00fQZGNPalWe1fDzkXkD7qDN5ftZnyfNrQPwXuffGgpz/29NiYoth44StqhY+VXrEGBJKg2wAYR+bKCw8w7ALt8Xqe5ZaW5AzhtJlURGQpE4UxYW+zPbtffMyJSK9dQbxwVwY52E2ien07BziVeh1O3LH0RIhvzoZzH4WP53D6iq9cRlWegiGSJSDYwwH1e/Lq/18GZuu+bDelc+Pf53DZtGRpC18UD6eL7QyXb9tc14fedu2vgJOHMVuFb3g54HZjs3sgITh/9Ppyk9RLwG06dGqZ435AfPtt+2FWc+PBJMha+TYcuZ3sdTt2Qkwmr30cTbuDFpZn0bR/L0K6VvZWoZqhqSI99N3Xb52v2cu87KTRpGMnm/UdZuDWTEWe29DosILCZJL7z9wig7TTAd02DeGBPyUoiMhb4HTBRVU/4lMcCnwG/V9XFPvHsVccJnOWwh5YSd8gPnx3Zryvfk0iTbZ9AUaHX4dQNK2ZA4QmS21zDlv1HueOcrqE8OMIYT81cnsbdb61gQHwzvvzlKFpERzF9YarXYZ1UaoISkWyfrgbfR7aIZAXQ9jKguzsTRRTOSKVTugZFJBF4ESc57fcpjwJmA6+p6vsl9im+t0Nwpm/5MbC3GnoaRoazJ/4iYgsOkr/tB6/Dqf0KC2DZK9BlJM/9GEmrJg24ZEB7r6MyJiS9sXgH97+/irPPaMHrdwylVZMGTBraiTnr09l1MDSuRZW1om4TVY3182iiqrHlNayqBThzi30JrAfeU9W1IvKYiEx0qz0JxADvu0PGixPYtcAo4FY/w8nfFJE1wBqgJfCnyrzxUNHl7CvJ0QbsX/im16HUfhs/h6w09va6he82HeCWszoTFRHIZVZj6peX52/j9x/+yHm9WvPK5CEnV5e+8axOhInw+uLQWCczqGteq+rnwOclyh71eT62lP3eAN4oZVsgszvXGmf36sgcSWLUji+cm0vDI70OqfZa+hI07cg/93QnKmIfNwwLzWuPxnhFVXl27haembOJi/u345nrEk75EteuaSMm9GvLO0t38sux3U8mLq/Y10uPRUWEcaDzJcQUZpG3+Ruvw6m90tdC6nyODbyVD1L2cWViB1rE1MoBnsYEzdNfbeKZOZu4enA8z05K9NvDcOvwLmTlFvBhymlDBmqcJagQ0H34ZWRpY/YvesvrUGqvpS9BREPeKhhNbn4Rt4X+0HJjalR6Vi7Pz9vClYkdeOKqAYSH+R88lNS5OX3axTJjYarnQ84tQYWAoWe2Y17YMFrs+hryc70Op/Y5fghWv0dRv6v5d/JhRnZvSc+2TbyOypiQ8tHK3RQp3H3emYSVkpwARIRbR3RhY3o2i7Zl1mCEp7MEFQIiwsM43O1SGhXlkLv+P16HU/useB3yj/FdsytIzzpRG27MNabGzVqxm4SOzejWKqbcuhMHtqd540hmVHHI+e7Dx/ly7T6Oniio1P6WoEJEr+GXkq7NOLTgVa9DqV0K8mDxv9DOI3jmx4Z0axXNuT1C8743Y7yybk8WG/Zlc9Wgsibz+a+GkeFcP7QTX69Lr9L0R/M3HeBnry/nUE6FpnI9yRJUiEjq2oovI8fSJn0+HNntdTi1x5r3IXsPm7v/hNVpR7htRNcyuy+MqY9mp6QRGS4Vui/wprM6I1Uccr49M4eo8LBKz4VpCSpEhIUJMvgWwigi8wc7iwpIUREs+Du06cffUjvRtFFkwN8QjakvCgqL+HDlHsb0bE3z6KiA9+vQrBHj+7Th3WW7yM2v3Ew3qRk5dIxrVOqAjPJYggohE845ix+K+hO+6g2b+igQm/4DGRvJHHgn/1mbzqShnTy/b8OYUPPDlgwOZJ+o1JIzk4d34fCxfD5aWblendSMY3RtGV2pfcESVEhp1aQBG9pfSbO8feRt/NrrcELfgr9B0048nzEQEeGWszt7HZExIWd2ym6aNopkTK+KX5sd1jWOXm2bMG1BxYecFxUpqZk5dGlhCarO6DPmejI0lozv/+11KKFtxyLYtYSsQT/jjaW7uTyhQ6iv+WRMjTt6ooAv1+7j0oHtaBBR8UnzRYRbh3dhw75slm4/WKF992XlcqKgiC52BlV3nNW9HV9HnUebvd9A9j6vwwldC/4GjeL4e+YwCouUe8/v7nVExoScL9bsJTe/qEorSl+W0IGmjSKZsSi1QvulZuQAWBdfXRIWJsigyYRTRMYP07wOJzSlr4NN/yFr4O28vjyDa5I60qlFY6+jMibkzFqxm64to0nsWJlF0R2NosK5qH9bfticUaFuvu2ZToKyM6g6ZtzIESwu6kNYymu2HLw/C5+FyMb8PWs0APecd6a38RgTgnYfPs6ibZlckdihymui9WobS1ZuAfuzT5Rf2ZWakUODiDDaxTas9HEtQYWgFjEN2NDhSuLy9pC35Vuvwwkth3fBmvfJ7jOJGSuzmTS0o117MsaPD1OckXdXJFb91ovubZzZJzalZwe8z/aMY3Ru0bhK9yVaggpRvcbcyCGNIX3eS16HEloWPw+q/D3nAsLDhLvG2NmTMSWpKrNWpDG0Sxwd46re/d29tTO35eb0owHvU9URfGAJKmQN696OuVFjaLtnDuRkeB1OaDh2EJbPIKv7Zby6toCbz+pM6yp0HxhTV63ZfYStB3K4sppuXG8ZE0XzxpFs3h/YGVRhkbIzs2r3QIElqJAlIuigyURSwP75NlgCgGUvQ34Oz+VdQsPIcO4cfYbXERkTkmat2E1URBgXDWhXLe2JCN3bNGFTgGdQew4fJ6+wakPMwRJUSDt/1LksL+rpDJbweF0Wz+UdgyUvcLTTefx7Y0MmD+9CS1uQ0JjT5BcW8fGqPYzr04bYhtW3QnePNjFsSs8OaCRfavEIPuviq7vioqNY3+EKWp7YyYkt870Ox1sr34RjmbxQcCnRURFMGdnN64iMCUnfbTzAwZy8ap+XsnvrJmQHOJKvOu6BgiAnKBGZICIbRWSLiDzkZ/t9IrJORFaLyFwR6eyWJ4jIIhFZ6267zmefriKyREQ2i8i7IhL47Ie1UM8xN5Oljdk37wWvQ/FOfi788AzHWg/muW2tueOcrhWa9NKY+mRWShotoqMY2b16l52pyEi+7RnHaBQZTpvYqvVyBC1BiUg48E/gQqAPMElE+pSolgIkqeoA4APgCbf8GHCLqvYFJgB/E5HiO83+D3hGVbsDh4A7gvUeQkFS9w58EzWadru/cgYJ1EfLXoas3Twnk2jaKIo7RtqChMb4c/REAXPW7+fSge2JDK/eP+892jgj+QK5DpWamUPnFo2rfP9VMM+ghgJbVHWbquYB7wCX+VZQ1W9VtXg1rMVAvFu+SVU3u8/3APuBVuK82/NwkhnADODyIL4HzxUPlogin/T6OFgiNwvmP01W+5E8v6M9U0Z1q9Z+dWPqkiXbMskrKGJ8nzbV3nbLmAbERUexOYAzqNSMnCp370FwE1QHYJfP6zS3rDR3AF+ULBSRoUAUsBVoARxW1eL1g8trs04Yc+55JGtPGix7wVlBtj5Z9BwcP8j/nriGuOgobh3exeuIjAlZC7dm0iAijEGdmwel/TNbx7B5f9lnUAWFRew8eKzKI/gguAnK37md3+EfInITkAQ8WaK8HfA6cJuqFlWwzSkikiwiyQcOHKhQ4KGmWeMo1nf/Gc0K9nNw4Qyvw6k5Rw/Aon+S1m48b+9uyX3jehDdwNZ7MqY0C7ZkkNSlOQ0jKz5zeSACGcm3+/BxCoqUrlUcwQfBTVBpQEef1/HAnpKVRGQs8Dtgoqqe8CmPBT4Dfq+qi93iDKCZiBT/lfLbJoCqvqSqSaqa1KpV9V4s9MK4S25gTVE39Ie/QmFB+TvUBfOfRvOPc0/6xQzq1IwbhnbyOqJaR0RSRWSNiKwUkWSv4zHBk3H0BBv2ZTP8jJZBO0aPNs5IvvSs0kfybc+o+iSxxYKZoJYB3d1Rd1HA9cDHvhVEJBF4ESc57fcpjwJmA6+p6vvF5eqk7W+Bq92iycBHQXwPIaNts0asOWMKLfL2cHDpW16HE3yHd0LyKyxrNoHVua358xX9qzSnVz03RlUTVDXJ60BM8CzelgnA8DNaBO0YxVMelTWSL/Vkgqr6FEtBS1DudaK7gS+B9cB7qrpWRB4TkYlutSeBGOB99xtecQK7FhgF3OqWrxSRBHfbb4D7RGQLzjWpV4L1HkLNmMtuYaN2pGDe03V/lvN5j1OkcO/eCfzknK70bhfrdUTGhLQFWzJp0iCC/h2aBu0YxUPNy7oOlZp5jOiocFpVw430Qe3QV9XPgc9LlD3q83xsKfu9AbxRyrZtOCME6512zaL5vssdXLdjKpnLZ9JiyDVehxQc+zegq95mVuSlhDWL596xthhhFSjwlYgo8KKq2uzDddTCrRkM69aCiGoeXu4rkJF82zNy6NIyuspDzMFmkqh1zrnsp2zXtpyY+391d/qjb/5Iflgj/px1IY9d1pfGUTYwogpGqOognPsR7xKRUb4b69Jgovos7dAxdmQeC2r3XrHurWPK7uLLzKmW609gCarW6RAXw/JOt9M+dzOZKz/xOpzql5YMGz7lhbyLGNa3B+f3rv77OeoT9z5C3Gu8synR+1DXBhOFmvSsXHYdPFZ+xSpauNW5/jTizOANkCjWo00TNqcf9TuSL7+wiLRDx6tlBB9YgqqVzr7856RpS3K+frxunUWponOmkhXWjNflYv4wseTEI6YiRCRaRJoUPwfGAz96G1Xdd+RYPu8s3cmklxZz1v/O5YK/fc/aPUeCesyFWzJoGdOAHu41omDq0SaG7BP+R/LtOniMwiK1M6j6rEOLWJLjJ9Pp2Foyf5zjdTjVZ9u3SOp8/npiIj8fn0C7prZSbhW1AX4QkVXAUuAzVf2PxzHVSbn5hXy2ei9TXktmyJ/n8NCsNew9cpx7xpxJ00aR/GRGMvuzcoNybFVlwdZMhp/Rolqu+5TnzDJG8hXPYt61GkbwQZAHSZjgGXzZ3aT/8xVyvvwLLfqP8zqcqissoPCrR0mnFSvbXMEjNmNElbkDigZ6HUdd9+J3W/nHN1s4eqKAVk0acNNZnbksoT0D4psiIlzQry3XvLCIn76WzLs/O7vab6Ldsv8oB7JP1Mj1J+DkWdqm9GxG9Ti1W3h7htOdWdVlNorZGVQt1bF1HMva30S3oyvIXPe91+FU3ZJ/EZ6+hr/kT+KxKwcRbvc8mVogOfUgj/9nA4M6N+eNO4ax+Lfn8+ilfRjYsdnJs5m+7Zvyt+sSWL37CPe/t4qiourtlq/J608ALWIa0CI6yu/y76kZOTRpGEFcNa02YAmqFku4/Fcc1CYc/M9fvA6lHzR++gAAFCdJREFUag5uo3Dun/i6cBCth13PgPhm5e9jjMdy8wv5zczVtG/aiH/dOIhzurcs9YvV+L5t+e2FvfhszV7+NmdTtcaxYEsGHeMa0TGuerrVAtG9TYzf5d9TM51JYqurq9ESVC0W36YlS9pOonvWIjI3L/U6nMpR5djMuzleILzb+pc8dFFvryMyJiD/+GYzWw/k8L9X9g9ojsifjuzGtUnxPPvNFj5M2V0tMRQWKYu3ZTIiiNMb+dO9tf+RfNszcqqtew8sQdV6/S5/gCMaTebHv6uVI/qOL51B490L+Ef4TfzxlvFERdivpAl9a/cc4YXvtnH14PjTrsOURkT40+X9GdY1jgc/WM3yHVVf323tniNk5RZwdg1dfypWPJJvn8/AjxMFhew5fLzaRvCBJahar2O7Nizq+BN6ZC9l49eveh1OhWj2PvTL37GkqBejb/iNjdoztUJ+YREPfrCa5o2j+P3FFTvjj4oI44WbBtP+/7d359FRl/cex9/f7CshYQlLWBISwCAgEFCJLIJQQAUp1QouaF3Qq3It4lVrrV4tvbU9rRblnlaRClqwoFStoN4CqbIJCVvYIUCAQBIgCQkhC1me+8dMMCpJJsksv2S+r3PmMMnM/PLJnDx85/f8nqVtEA8v2dbsOVIbM2rW33PzGdQVNi88mV9CtXHeCD7QAtUqjLr7l+zz6U30phcpOpft6TgOO7rkMXyryjl+/f9wfbxOElUtw9vrj7L3dBGvTOlH25DGDwaIDA1g4cyhVFRV89CSNCqrmr6u5qYj5+gTHU6H8Oave9cYNbvr1l7yyNkj+EALVKsQHBSA39QFhJgSDi5+3NNxHLI/ZSm9zq7hy/b3cvuEGz0dRymHHDlbzOtrDjPx6k5M7N+5yceJ7xjGK7ddzYGcC2zIONekY5RXVpGamc/wePd27wFEhQb8YCRfzSrmzthJt4YWqFaid/9h7OzxM4ZeWMPmL5d5Ok69snNyaP/VL8jwiWXMA/PcMrlQqeaqrjY8+1E6QX4+/PeUfs0+3oSrOxER7M9H25s2YGLHifOUVVS7vXuvRkJ0GIdqjeQ7lneRtiH+TTqrrIsWqFZk8F2vcNK3Gz03P0/2GWsu/FleWcWud58kypwnaNoCwkL0upNqGd7fcpzUzAJeuCWRjuFBzT5eoJ8vkwd24f/25lBUVtHo12/KOIePwLVxUc3O0hS9o8PJqDWSL9PJI/hAC1Sr4hcYjN/UBUSbfNIXz3H6hMDmMsaweOn7TCj7nBN97iemX7KnIynlkKyCEl79/AAjEtrzkyExTjvutCExlFdWszq98deONx7JY0BMW9oE+TstT2MkRId/ZyRf5rmLTu3eAy1QrU7nq0eR0XM644r/yarVH3s6zmXV1YbfrtzM+Ix5FAR2JfYn8zwdSSmHvfDxHgzwm6n9ndolPTAmgl4dQvloe1ajXldcXsmuk+dJ9sD1pxq9O9YseVRMWUUVpwvL9AxKNSxhxu8o8OvAVanPc/h00y7AOlNVteG5FWmM3vkUMb75tJ2xEALcN+tdqeZIy8wn5eBZZo9NcPpqDSLCtCExpGYWcNy+0KojUo/lU1ltPHb9Cb4dan449wLH8+wj+Jw4xBy0QLVKEhiO35Q/ES+n2Lrkl1yq9Nz28Jcqq5m9dDvX7XmR63334Tv1f5Eewz2WR6nGmr8ug3ahAdx7fQ+XHH/qoK6I0KjBEhszzhHg58OQHpEuyeSIqNAA2ocFcCj3AsdcMIIPtEC1WhEDJpHdfTK3ly7nnZWrrri5mKuVVVTxyPvb6HtgPlN9N8KYF5ABd7g9h1JNteNEAV8fOstDI+NctrNz54hgknu1Z+X2LIevG288kkdSj0inr4zeWAkdwzl8pvjyNhvOXEUCtEC1ap1/+joV/uGM3vMLXvxgg1vPpC6WV3L/X1PpePjvPOH3MQy+F0Y85bafr9wnr7icKosNyHGW+WsPExnizz3Xuebsqca0IV3JKihla2bDyx+dvVDO/uwit61eXp/e0WFk5BZz7OxF2oUGOH3AhksLlIhMEJGDIpIhIs9e4fE5IrJPRNJFZK2I9Kj12Bcicl5EPvvea94VkWMistN+u8aVv0OLFtqOkDsXkeCbwx37H+fRhWs4X3LJ5T+2sKSCu9/ZQuDxFH4TsAjib4Kb/wg636nFM8ZwMr+E5WkneWr5Lm54dR1Dfr2GiX/6mo1NnHBqVelZ50k5eJYHR8Q5tBhsc/yoXydCA3xZ2cBgCWMML/1zL34+wo/6Rbs0kyPi7SP5Nh/Nc/rZE7iwQImIL7AAmAgkAtNF5Pt7eO8AkowxA4APgd/Veuz3wD11HP5pY8w19ttOJ0dvVSR+LH4zlnGV32meyn6amQu+uNxf7Ar7s4u48+1vqD6VzsLg+fhEJ8Lt74KvZ4bCquYrLLVtYf7zv+8k+bfrGPG7FP7rw3TWHcilX5c2zBnXm9KKKu5auIVH3mv++nJWMX9tBhHB/i679lRbSIAfk/p3ZvXuHEovVdX5vH/sOMWq9GzmjO99eWdbT6oZyXciv8TpI/jAtTvqDgMy7Lt6IiIfAFOAfTVPMMak1Hr+N8DdtR5bKyKjXZjPeyTchO+MZfRdOp1XL77AfQsqePWe0VwX57whqgUXL/HHfx3ib1uO0zuokOVtXsPPPxJmrIBAzzck1XQXyyt5duVu2ocFcG1sOx6Ji+La2HYkdAzDx77/0cMj41i4/igLUo6QcvAMs0b14tFRvQgO8Ow1kqbac6qQNftzmTOuN+Fummc0bUgMK7Zl8eXeHG4b1PUHj5/ML+FXn+xlWM8oZo3s5ZZMDalZkw+cu0hsDVd28XUFTtb6Osv+vbo8AHzu4LHn2bsFXxMR966S2FLF34TPjGX08c3mHXmF2e/8ixVpJxt+XQMqq6p5b3MmN/7h3yzdeoLZgwNY1W4+gdWlcNcKaNP09cqUNXRpG0zK3NGkPn8TC+4azL3X96RPp/DLxQkgyN+Xx8cksG7uKH7UrxPz1x5m7B/+zar0bI8M0GmuN9YdJjzIj5nDe7rtZw7rGUVMZPAV50RVVRvmLN+JAH/86UDL7DgdGRpA+zDbf8EtqosPuNI7eMW/VBG5G0jC1q3XkOeAvsBQIAp4po5jPiwiaSKSdvasNZf9cbv4m5Dpy+glp1kR8iq/+XADL36yhwM5RU36T+Sbo3nc8sYGXvhkL4nRYWwce5QnD83EtygLfvoeRDd/vTJlDY7ukto5Ipj50wexfNb1RIQE8NjS7Yz8fQpzV+xieepJjp27aPmCtT+7iC/35nJ/ciwRwe7rmvbxEX48qCsbMs6RXVj6ncf+/NURUjMLeOW2q4mJtNYcwgR7N19L6+LLArrV+joGOP39J4nITcDzwChjTHlDBzXG1KwJUi4ifwXm1vG8t4C3AJKSkqzdItwpfiwyfRndP5jB6ra/Z9Lmp1m8+TjdooIZd1UnxiVGM7RnJH6+P/zscrG8kowzxRzKvcC6A2f4fE8OXdsG89fbohl98GVk/VcQdyNMfgPadrvCD1feYlhsFJ89cQMfbc9izb5c1u7P5cNttjOD9mGBDIuNZGjPKPp3jaBbVAgdwgK/c0ZWF2MMRaWVVBlDVKjzFiWt7c11GYQF+vFAcqxLjl+fHw+27bj7jx2n+I/R8YBtsMZr/zrErQO7MOWaLm7P1JA+ncJdNkjClQUqFUgQkVjgFHAnMKP2E0RkEPAXYIIx5owjBxWRzsaYbLF9nLsN2OPc2F7AXqQ6L5tOaqffsj3mHhYVDeP9LcdZtPEYbUP8GdO3I4O6R5KVX8Kh3Ascyi3m1PlvP9WFBPjy87EJ/Eeb9fiv/ZXtm7e8DkPu09F6CgBfH+GOpG7ckdQNYwxHzhaz5Vg+qcfySc0sYPXunMvPDfDzIaZtMF0jg4mJDCEmMpiwQD9yisrILSwju7CMnKIycgrLKK2oQgQmD+zCE2MSiLd/gneGQ7kXWL0nm8dGxxMR4v6BPT3bh5LUI5KPtmXx6KhelFZU8eQHO+kYHsivp1xtyZX/70/uSf+uEYS5YKSjuPJ0W0QmAa8DvsAiY8w8EXkZSDPGfCoia4D+QM1Z0QljzGT7a9dj68oLA/KAB4wxX4rIOqADti7EncAjxphi6pGUlGTS0tJc8Bu2cJkb4ItnIWc3BEZQMWA6myJv45OTwaw9cIbC0goCfH2I6xBK7+hwekeHEd/R9m933zz8PvtPOJoCsSNh8psQ6frRTi2FiGwzxiR5OkdjuLudnDpfyqHcC2QVlJJVUGL/t5Ss/BLyLtqmQ/j5CNFtgugUYb+1CaJzRBC5RWW8/80JyiqruHVAF2aPjXfKqLYnlu1g7f5cNj4zhkgXnaE1ZNnWEzy3cjcfP5bMirSTLN16gr89eK1HlzVypfraiksLlFVogaqHMXByK2x9C/Z9DNWV0GssVUkPcrrDCDqHVOFXeBzyj0LeEcg/Zrufvcv2+vEvw5CfgY/O+a5NC1TzlFyqpORSFVEhAXV2/eUVl/P2+mMs2ZxJaUUVN/fvzOyxCd8ZWdYYGWeKGffaV8wa2YtnJ/ZtRvrmKSqrIOnXa+gTHc7uU4XMGhnHc5Mat7V8S1JfW3Ht7DNlfSLQ/Vrb7cI82LYY0hbh+/fpdPMPgYrvzWkJi4aoOBhwO9zwc4js6ZHYqnULCfBrcGmhdmGBPDuxLw+PjOPt9UdZsimTVbuzubl/Z351a+P3bFqQkkGQny8PjXD/tafa2gT5Mz4xms/Ss0ns3IY543t7NI8naYFS3wrvBKOfgRFzYP8/4fhGiIixFaSoOIiMhUDn9fcr5QxRoQE8M6EvD42I450NR1m4/hhbjuXz5vRBXOvAXL+yiirmrdrPP3acYtbIONqFeX7myn3De7Ir6zyv33kNgX4tcy6ZM2gXn1IuoF18nnMgp4hH39/OifwS5o7vw6yRcXV2Ex7IKWL2sh0cyi3mwRtieXpCH68uCJ5QX1vRCwdKqValb6c2fPp4MhP6deLVLw7w0JK0H6xBaYxh8aZMJr+5kfyLFSz+2TB+eUuiFieL0QKllGp1woP8eXPGIF66NZGvD5/l5vkb2HXyPGAbXPHA4jRe/HQvyb3a8cWTIxjVu4OHE6sr0WtQSqlWSUS4LzmWgd3a8vjSHdz+583cf0NPVm4/RWFpBS/dmsjM4T0tObdI2egZlFKtWENb3niDQd0j+eyJGxge346/fHWUtsH+fPJYMvclx2pxsjg9g1Kqlaq15c04bEuPpYrIp8aYffW/svWJDA1g0cyhbD6ax+DukS12lXVvo2dQSrVel7e8McZcAmq2vPFKPj5Ccnx7LU4tiBYopVqvxm55o5SleEUX37Zt286JyPE6Hm4PWGmvaivlsVIWaFl5rLAwYYNb3ojIw8DD9i+LReRgPcez0vtvpSygeerTUJY624pXFChjTJ1jSEUkzUoTKq2Ux0pZQPM0QYNb3tTelqYhVvp9rZQFNE99mpNFu/iUar0ub3kjIgHYtrz51MOZlHKYV5xBKeWNjDGVIvI48CXfbnmz18OxlHKYFigHuzfcyEp5rJQFNE+jGWNWA6uddDgr/b5WygKapz5NzuIVi8UqpZRqefQalFJKKUvymgLV0JIvItJdRFJEZIeIpNu3q/dUlh4istae498iEuOqLPaft0hEzojInjoeFxGZb8+bLiKDPZilr4hsFpFyEZnrqhyNyHOX/T1JF5FNIjLQ1ZlcyUrtxME8bmsrVmonDuZp+W3FGNPqb9guEB8B4oAAYBeQ+L3nvAU8ar+fCGR6MMsKYKb9/hjgPRe/PyOBwcCeOh6fBHyObV7NdcAWD2bpCAwF5gFz3fC301Ce4UCk/f5EV743bvhdLdNOGpHHbW3FSu3EwTwtvq14yxmUI0u+GKCN/X4E35sv4uYsicBa+/2UKzzuVMaYr4H8ep4yBVhibL4B2opIZ09kMcacMcakAhWu+PlNyLPJGFNg//IbbHONWiortRNH87itrVipnTiSpzW0FW8pUI4s+fIScLeIZGEb9fSEB7PsAqbZ708FwkWk4b2rXUeXzHHMA9g+QbdUVmonjuaxUlvRduI4h9qKtxSoBpd8AaYD7xpjYrCdqr8nIq54fxzJMhcYJSI7gFHAKaDSBVkc5UhmryYiN2JrdM94OkszWKmdOJrHSm1F24kDGtNWvGUeVINLvmB7wyYAGGM2i0gQtjWkzrg7izHmNPBjABEJA6YZYwqdnKMxHHn/vJaIDAAWAhONMXmeztMMVmonDuWxWFvRdtKAxrYVbzmDcmTJlxPAWAARuQoIAs56IouItK/1qfQ5YJELcjTGp8C99lFK1wGFxphsD2eyBBHpDqwE7jHGHPJ0nmayUjtxKI/F2oq2k3o0qa24emSHVW7YuiMOYRsV9Lz9ey8Dk+33E4GN2Pq0dwLjPZjlJ8Bh+3MWAoEufm+WAdnYLqZmYfuU/AjwiP1xwbbx3RFgN5DkwSyd7N8vAs7b77fxYJ6FQIH9b2YnkObpv3UX/226rZ04mMdtbcVK7cTBPC2+rehKEkoppSzJW7r4lFJKtTBaoJRSSlmSFiillFKWpAVKKaWUJWmBUkopZUlaoNQPiEhxrfuTROSwfQ6DUkq5jbesJKGaQETGAm9gm+tywtN5lFLeRQuUuiIRGQG8DUwyxhzxdB6llPfRibrqB0SkArgAjDbGpHs6j1LKO+k1KHUlFcAmbEuVKKWUR2iBUldSDdwBDBWRX3g6jFLKO+k1KHVFxpgSEbkFWC8iucaYdzydSSnlXbRAqToZY/JFZALwtYicM8Z84ulMSinvoYMklFJKWZJeg1JKKWVJWqCUUkpZkhYopZRSlqQFSimllCVpgVJKKWVJWqCUUkpZkhYopZRSlqQFSimllCX9P/vch6/e7zRBAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEVCAYAAAC15nFrAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjAsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+17YcXAAAgAElEQVR4nOzdeXgUVdb48e/JQgIJAQIBgbAqqyxh30RBcQd03Bl3HHF/nVHH34yOyug4r6/iOOPoqLg77oooCI6AiCCCskVWWRMgYU3YAiQhy/n9UZVMEzpJJ6RTneR8nqefdN2qunU6SffpunXrXlFVjDHGmFAT5nUAxhhjjD+WoIwxxoQkS1DGGGNCkiUoY4wxIckSlDHGmJBkCcoYY0xIsgRlah0R+UpEbvQ6jtpERG4Ske+9jsPULZagTJUQkVQROSYizUqUJ4uIikj7AOpo724bcTKxqOqFqvq2W2elP1jdRHfYfeS5r69o+eUK1FNPRD51f0cqIiNKrBcR+T8RyXQfT4uIlFLXCLeOz0qU93bL51XmtZaoq0r+DsacLEtQpiqlAOOKFkSkJ1C/ug7uftBX2f+0m+hiVTUWeA94umhZVW+vYHXfA9cBu/ysmwBcCvQGegGjgdvKqGsvMFREmvqU3QhsqGBMxoQ0S1CmKv0buMFn+UbgHd8NRORiEVkhIodEZLuITPRZPd/9ecA9SxkiIhNF5F2f/Y/7di8i80TkSRFZCBwFOrplvxGRbsDLwBC3vgMiMkBEdvueHYjI5SKSXJW/CF+qekxV/66q3wMFfja5EXhWVdNUNR14FripjCqPAZ8D1wCISDhwFU4SLSYiQ0VkiYgcdH8O9Vk3T0SeEJGFIpIlIrN8zn5P+Dv47DdJRPaLSIqIXOhTfpOIbHHrShGRawP89RhTKktQpiotBuJEpJv7oXk18G6JbY7gJLHGwMXAHSJyqbvuTPdnY/csZVGAx70e5yykIbC1qFBV1wG3A4vc+hqr6hIgEzjXZ//rcJJrhYhIWzfplfb4dYBVnQ787LP8s1tWlnf475eB84E1wA6f2OKBGcDzQFPgb8CMEmddvwZuBpoD9YAH3PLS/g6DgPVAM+Bp4HX3rDXGPc6FqtoQGAoELeGbusMSlKlqRWdR5wK/AOm+K1V1nqquUtVCVV0JfACcdZLHfEtV16hqvqrmBbD92zhJqeiD/Hzg/YoeVFW3uUmvtEegdcYCB32WDwKxpV2Hco/9AxAvIl1wft/vlNjkYmCjqv7b/b18gPP3GOOzzZuqukFVs4GPgaRy4tyqqq+qagHO77Al0MJdVwj0EJH6qrpTVdeUU5cx5bIEZarav3G+md/EiR+aiMggEflWRPaKyEGcM5xmJberoO0V3P5dYIyIxOI0jS1Q1Z0nGcPJOAzE+SzHAYe1/JGc/w3cDYwEppZY1wqfs0nXVqC1z7Lv9bCjOImyLMXbq+pR92msqh7BOVu+HdgpIjNEpGs5dRlTLktQpkqp6laczhIXAZ/52eR9YBrQRlUb4VwjKjpT8PeBfARo4LN8ir/DlhWSnxjTgUXAr3CaByvcvAfFTXyHy3gEeh1mDU4HiSK93bLy/Bu4E5jpkzCK7ADalShrS4kz2lJUeIoDVf1aVc/FOav6BXi1onUYU5IlKBMMtwBnu9+sS2oI7FPVHBEZiHO2VWQvTlNRR5+yZOBMNxk0Av5YwVh2A4kiUq9E+TvAg0BPTjz7CIjbxBdbxqO404KIRIlItLtYT0SifZrw3gHuE5HWItIKuB94K4Djp+A0jz7sZ/VMoLOI/FpEIkTkaqA78GUAL83f36FUItJCRMa616Jycc4I/XUGMaZCLEGZKqeqm1V1aSmr7wQeF5Es4FGcax9F+x0FngQWup0MBqvqbOAjYCWwjMA+YH3NxTkb2SUiGT7lU3HOMKaWkkir2nogG6eJ7Wv3edEZzivAdGAVsBqnc8MrgVSqqt+r6g4/5Zk43dXvx+kU8iAwWlUzSm7rZ98T/g7l7BLmHmcHsA8nad4ZSPzGlEVswkJTV4nIZuA2VZ3jdSzGmBPZGZSpk0TkcpxrLXO9jsUY458NZWLqHHc4oO7A9apa6HE4xphSWBOfMcaYkGRNfMYYY0KSJShjjDEhyRKUMcaYkGQJyhhjTEiyBGWMMSYkWYIyxhgTkixBnQR34rzT3Ocvi8gjlaznLRH5S9VGV1x3qoiMCkbddYX9Dmsee2/WDrU+QVXXP4Gq3q6qT1Rlne6MskdEpKGfdStE5O6qPJ5P3cN9RuQ+4r7ZfUfpbluBuq4SkR9E5Kh7g2zJ9Ukissxdv0xESp2TyJ0FVkWkd4nyz93yERV5naUcI2gfSOZ49t6s0PFSRSS7xPvwhao8Riiq9QmqJnNnMk0DLvctF5EeOCMhfBCk4y4oGpGb/87s2thnlO5tFahuH/B34KmSK9wRxr/AmZ+pCc4keF/4GXnc1wZ8ppV3Z4gdjDMCtzHVwqP35pgSo+X7TYIicsIIQf7KylLR7YOlTiUoEblJRBaKyHPuKM1bRGSoW75dRPaIyI0+27/lNg/MFpEsEflORErOseO77V98lkeLSLJ7nB9EpJfPuj4istyt8yMg2l+drrfx+UB23QDMcEesxp3qYI17rHki0q0Sv56gUNU5qvoxPtOR+xiBM9zW31U1V1Wfx5kb6uwyqnwPuFqcKeUBxuGMTH6saAN3aou/i8gO9/F3EYly140QkTQRud/9e+8UkZvddROAa4EH3W+o032OmyQiK0XkoIh8JO7UGSLSTES+dH/3+0RkgYjUqfdVVbD3ZuWV+N3tAyaWUhYmIn8Ska3u7/MdcaawQUTai9MKcYuIbCNExqisi2+kQThTNzTFmTzvQ2AAcBrONOAviDPTapFrgSdwZn1NxvmALJOI9AXeAG5zj/MKMM394KwHfI4z2Vw88AklvoWV8G9guLjNau6H369xZ6sVkc4439Z+CyTgzAM0vZyzkJMmIv9y33T+HisDrOZ0YGWJmWNX8t+zNn92AGuB89xlf9OdP4xzVpWEM/nfQOBPPutPARrhTH1xC/CiiDRR1ck4f9+n3W+ovtOjXwVcAHQAeuHMGAzONBNpOL/7FsBDVGLCPwPYe/NkDAK2AM1xpkrxV3aT+xiJM9dXLFCymfAsoBtwfhBirLC6mKBSVPVNVS3AmWeoDfC4+w1+Fs438dN8tp+hqvNVNRfng2+IiLQp5xi3Aq+o6o+qWqCqb+NM5DbYfUTinDXkqeqnwJLSKlLV7cB3OG9QgHNwvtXNcJevdmOcrap5wCSgPjA0sF9H5ajqnarauJRHr/JrAJw3yMESZQdxJjUsyzvADSLSBafpcVGJ9dfi/E33qOpe4M84M+cWyXPX56nqTJwJ9rqUc8znVXWHqu7Dmbup6FpZHs4ssu3c+hYEMFW78c/em2X7vMQXwVt91u1Q1X+qar6qZpdSdi3wN1XdoqqHcSb/vEaOb86bqKpHfOrwVF1MULt9nmcDqGrJMt9vaduLnrh/1H1Aq3KO0Q643/efCefN1sp9pJf4ENtaTn2+TQnXA++7//C49RXv747OvR3n7CDUHQbiSpTFAVnl7PcZTjPgPfifrv2434n73Pdvlqmq+T7LRzn+b+7PrlK2fwbYBMxym6X+UE49pnT23izbpSW+CL7qs267n+1Llvl7X0TgnPmXVY9n6mKCqqjib2Ru80I8/q+n+NoOPFnin6mBqn4A7ARaixRP9w1QXq+4z9x9RgKXcXyT1g7+OzMrbr1tgPRy6jwpbvv/4VIeawKsZg3Qq8TvopdbXip3xtevgDvwn6CO+53g/H7L+5sVVx/gdkWxZKnq/araERiDM3X7ORWpw1SavTf/y9//bckyf++LfI7/YhBSZ/+WoMp3kYic4bYbPwH86J7al+VV4HYRGSSOGBG5WJwuqYtw/in+R0QiROQynGskpVJnSvJPgTeBrXr8dOofAxeLyDkiEolzTSQX+KG8FyYiE8VP1+9AuF13Y0t5FF9DEpFwcToURABhIhLtxgkwDyjA+V1EyX+75gZygfYh4CxVTfWz7gPgTyKSICLNcKaWfzfAl7Ybp30+IO4F99PcD59DOK+nIND9zUmpte/NIPkA+J2IdHAT+l+Bj0q0JoQUS1Dlex94DKf5oB9OO26Z3H/SW3EuQO7HaQK6yV13DOeb1k3uuqtxvoWV522cbz/HdQhQ1fU4beD/BDJwvsWPcY9zHBG5tsTZTRtgYQDHPhnX4zTNvAQMd5+/CsW/i0txmkgOAONxmjFOiL0k93rQ96Ws/guwFOeC+ypguVsWiNeB7m7zz+cBbN8JmIPTXLkI+JeqzgvwWObk1Ob3pj/TS7RUTA0gNl9v4LQ4zAdSgBycZvKQZRMWlkFE3gLSVPVP5W1bE4lIMnCOul1ijakpavt70zhC4mYs4w1VLXXUBmOM8Zo18RlTC4hIGxH5VkTWiXNj6L1u+UQRSRfnxtRkEbnI61iNCZQ18RlTC4hIS6Clqi53L/gvw7m+dxVwWFUneRqgMZVgTXzG1AKquhOnmzSqmiUi66gZ98IZU6o6cQbVrFkzbd++vddhmDpi2bJlGaqa4NXxRaQ9Tk+tHsB9OL3SDuH0bLxfVff72WcCMAEgJiamX9euXaspWlPXlfV+qRMJqn///rp06dLyNzSmCojIMlXt79GxY3GG33lSVT8TkRY4XZwV516hlqo6vqw67P1iqlNZ7xfrJGFMLeHeDDoFeE9VPwNnqCB3zLlCnPvPyrzx1JhQYgnKmFrAHcnidWCdqv7Np7ylz2a/AlZXd2zGVJZ1kjCmdhiGM2rHKvcGbHCGgxonzizFCqTiTDNhTI1gCaqGysvLIy0tjZycHK9DqbOio6NJTEwkMjKy/I2DzB32SfysmlndsRhTVSxB1VBpaWk0bNiQ9u3bc/zgy6Y6qCqZmZmkpaXRoUMHr8Mxplaya1A1VE5ODk2bNrXk5BERoWnTpnYGa0wQ1ekEtXDxD6xYGuzBvIPHkpO37PdvTHDV6QTV8eubKJj7V6/DMMYY40edTlA7Gvel45GfKSgo9DqUGklEuP/++4uXJ02axMSJE4N+3BEjRuDvRtIvv/ySPn360Lt3b7p3784rr7wCwMSJE2ndujVJSUl06tSJyy67jLVr1x5XX5cuXUhKSiIpKYkrrrgi6K/BGFO+Op2gpN1Q4iWLLeuWex1KjRQVFcVnn31GRkZGldarqhQWVuxLQ15eHhMmTGD69On8/PPPrFixghEjRhSv/93vfkdycjIbN27k6quv5uyzz2bv3r3F69977z2Sk5NJTk7m008/raqXYow5CXU6QbVKGgXA3tWBzDBuSoqIiGDChAk899xzJ6zbu3cvl19+OQMGDGDAgAEsXOhc65s4cSKTJv13YO0ePXqQmppKamoq3bp1484776Rv375s376dO+64g/79+3P66afz2GOPlRlLVlYW+fn5NG3aFHCSZ5cuXfxue/XVV3Peeefx/vvvV/alG2OqQZ3uZn5Ku27sJZ7ItEVeh3JS/jx9DWt3HKrSOru3iuOxMaeXu91dd91Fr169ePDBB48rv/fee/nd737HGWecwbZt2zj//PNZt25dmXWtX7+eN998k3/9618APPnkk8THx1NQUMA555zDypUr6dWrl9994+PjGTt2LO3ateOcc85h9OjRjBs3jrAw/9/B+vbtyy+//FK8fO2111K/fn0Azj33XJ555plyX7sxJrjqdIJChO1xSbQ9lIwWFiKlfJiZ0sXFxXHDDTfw/PPPF3/AA8yZM+e46zyHDh0iKyurzLratWvH4MGDi5c//vhjJk+eTH5+Pjt37mTt2rWlJiiA1157jVWrVjFnzhwmTZrE7Nmzeeutt/xuW3KQ5Pfee4/+/T0Z39UYU4q6naCA/MShtFg7l+0pv9Dm1O5eh1MpgZzpBNNvf/tb+vbty80331xcVlhYyKJFi45LWuA0C/peX/K9jygmJqb4eUpKCpMmTWLJkiU0adKEm266KaB7jnr27EnPnj25/vrr6dChQ6kJasWKFZaQjAlxdf6U4ZReIwHY+fMcjyOpueLj47nqqqt4/fXXi8vOO+88XnjhheLl5GRneLj27duzfLnTKWX58uWkpKT4rfPQoUPExMTQqFEjdu/ezVdffVVmDIcPH2bevHnHHa9du3Z+t50yZQqzZs1i3LhxAb0+Y4w36vwZVJvOfdhPQ2TbD8D/eB1OjXX//fcfl5Cef/754utT+fn5nHnmmbz88stcfvnlvPPOOyQlJTFgwAA6d+7st77evXvTp08fTj/9dDp27MiwYcPKPL6q8vTTT3PbbbdRv359YmJijjt7eu6553j33Xc5cuQIPXr0YO7cuSQk/HeONN9rUM2aNWPOHPvCYozXgjphoYhcAPwDCAdeU9WnSqy/D/gNkA/sBcar6laf9XHAOmCqqt7tls0DWgLZ7mbnqeqesuIobwK25U9fTIvsjbR+bEPFXqCH1q1bR7du3bwOo87z93fwcsLCqmATFprq5MmEhSISDrwIXAh0xxn2v+RFnhVAf1XtBXwKPF1i/RM4s4OWdK2qJrmPMpNTIHJbD6a17iYjfcvJVmWMMaaKBPMa1EBgk6puUdVjwIfAJb4bqOq3qnrUXVwMJBatE5F+QAtgVhBjBKBp9xEAbEu2Zh1jjAkVwUxQrYHtPstpbllpbgG+AhCRMOBZ4PelbPumiCSLyCNSyoidIjJBRJaKyFLfEQP86dhjMFlan4It35e5nTHGmOoTzATlL3H4veAlItcB/YGiuyPvBGaq6nY/m1+rqj2B4e7jen91qupkVe2vqv19L4b7ExEZyeb6PWm+34Y8MsaYUBHMBJUGtPFZTgR2lNxIREYBDwNjVTXXLR4C3C0iqcAk4AYReQpAVdPdn1nA+zhNiSft8CkDaVe4nUMZJ4RojDHGA8FMUEuATiLSQUTqAdcA03w3EJE+wCs4yam4s4OqXquqbVW1PfAA8I6q/kFEIkSkmbtvJDAaWF0VwcZ1PQuArSvsOpQxxoSCoCUoVc0H7ga+xukq/rGqrhGRx0VkrLvZM0As8Il7TWlaKdUViQK+FpGVQDKQDrxaFfF26j2cbK1H7qYFVVFdnSAiXH/9f1tY8/PzSUhIYPTo0RWqZ968eRXaJzk5mZkzZ5ZaV6NGjejTpw9dunThzDPP5Msvvwwohh9++CHgGIwxwRfUG3VVdSYws0TZoz7PRwVQx1vAW+7zI0C/Kg3SVb9+fX6u1534TLv/I1AxMTGsXr2a7Oxs6tevz+zZs2nduqx+MCfKz8+v8HGTk5NZunQpF110kd/1w4cPL05KycnJXHrppdSvX59zzjmn1DrnzZtHbGwsQ4cOrXA8xpjgqPNDHfk62HwA7fNSyMna53UoNcaFF17IjBkzAPjggw+OGz7op59+YujQofTp04ehQ4eyfv16AN566y2uvPJKxowZw3nnnXdcfUuWLKFPnz5s2bKFI0eOMH78eAYMGECfPn344osvOHbsGI8++igfffQRSUlJfPTRR2XGl5SUxKOPPlo8ysX06dMZNGgQffr0YdSoUezevZvU1FRefvllnnvuOZKSkliwYIHf7Ywx1avOD3XkK6bzmYSlv0rqijl0PfMqr8MJ3Fd/gF2rqrbOU3rChU+Vu9k111zD448/zujRo1m5ciXjx49nwQKnmbRr167Mnz+fiIgI5syZw0MPPcSUKVMAWLRoEStXriQ+Pr54DL0ffviBe+65hy+++IK2bdvy0EMPcfbZZ/PGG29w4MABBg4cyKhRo3j88cdZunTpcUMrlaVv377F02ecccYZLF68GBHhtdde4+mnn+bZZ5/l9ttvJzY2lgceeACA/fv3+93OGFN9LEH5OC1pBMfmhnNkw3yoSQnKQ7169SI1NZUPPvjghCa3gwcPcuONN7Jx40ZEhLy8vOJ15557LvHx8cXL69atY8KECcyaNYtWrVoBMGvWLKZNm1Y8wWFOTg7btm2rcIy+w3mlpaVx9dVXs3PnTo4dO0aHDh387hPodsaY4LEE5aNRozjWRHSm0Z4lXodSMQGc6QTT2LFjeeCBB5g3bx6ZmZnF5Y888ggjR45k6tSppKamHjcFu+/UGgAtW7YkJyeHFStWFCcoVWXKlCknzIz7448/Vii+FStWFI+Xd88993DfffcxduxY5s2bx8SJE/3uE+h2xpjgsWtQJWQ0G0D73A3kZ1ftDLW12fjx43n00Ufp2bPnceUHDx4s7jRR2rxMRRo3bsyMGTN46KGHipv8zj//fP75z38WnwGtWLECgIYNG5Y7+WGRlStX8sQTT3DXXXedENPbb79dvF3JOkvbzhhTfSxBlVDv1OFESCHbfvY3Rq3xJzExkXvvvfeE8gcffJA//vGPDBs2jIKCgnLradGiBdOnT+euu+7ixx9/5JFHHiEvL49evXrRo0cPHnnkEQBGjhzJ2rVrS+0ksWDBguJu5nfddRfPP/98cQ++iRMncuWVVzJ8+HCaNWtWvM+YMWOYOnVqcSeJ0rYzxlSfoE63ESoqMn3A7r0ZNHvhNFZ2uIU+N4XuRXGbbiM02HQbxpwcT6bbqKlaJDRjQ/ipxOz6yetQjDGmTrME5ceuxv1ol7MOzcsuf2NjjDFBYQnKj/AOw4gij/Q1C70OpUx1oXk2lIXS719E2ojItyKyTkTWiMi9bnm8iMwWkY3uzyZex2pMoCxB+dEm6WwA9q391uNIShcdHU1mZmZIfUjWJapKZmYm0dHRXodSJB+4X1W7AYOBu9wZrP8AfKOqnYBv3GVjagS7D8qP9omJbKQtUemLvA6lVImJiaSlpVHeZIwmeKKjo0lMTCx/w2qgqjuBne7zLBFZhzNB6CXACHezt4F5wP/zIERjKswSlB8iQlrj/gw58CWal4NEhsy35GKRkZE2uoHxS0TaA32AH4EWbvJCVXeKSHMPQzOmQqyJrzQdziKaY+xaa9PAm5pDRGKBKcBvVTXgu81FZIKILBWRpXZWbkKFJahStO93LgUqZKya7XUoxgTEncRzCvCeqn7mFu8WkZbu+pbAHn/7qupkVe2vqv0TEhKqJ2BjymEJqhTtW7fil7BTqZ8e2j35jAEQEQFeB9ap6t98Vk0DbnSf3wh8Ud2xGVNZlqBKISLsih9I++y1aO5hr8MxpjzDgOuBs93ZqZNF5CLgKeBcEdkInOsuG1MjWCeJMkSedhYRme+zfeW3tBkwxutwjCmVqn4PSCmrS59K2JgQZmdQZTi13yiOaTj7V9t1KGOMqW6WoMrQunkz1oV3IW5n6N4PZYwxtZUlqHLsTRhM29yN5B/e53UoxhhTp1iCKkd055GEibJ9hTXzGWNMdbIEVY4u/UaSrfXI+mWu16EYY0ydEtQEJSIXiMh6EdkkIicMUiki94nIWhFZKSLfiEi7EuvjRCRdRF7wKesnIqvcOp937/8ImoTGDVkTeTrxu+06lDHGVKegJSgRCQdeBC4EugPj3NGVfa0A+qtqL+BT4OkS658ASs69/hIwAejkPi6o4tBPsL/5YBLzt3LswM5gH8oYY4wrmGdQA4FNqrpFVY8BH+KMrFxMVb9V1aPu4mKgeGhoEekHtABm+ZS1BOJUdZE680y8A1waxNcAQGw35zaSbcu+DvahjDHGuIKZoFoD232W09yy0twCfAUgImHAs8Dv/dSZVoE6q0T3vsM5pA3I3mDXoYwxproEcyQJf9eG/M6uJyLXAf2Bs9yiO4GZqrq9xCWmitQ5AacpkLZt2wYYsn+NYqJZHNWL9hk/nVQ9xhhjAhfMM6g0oI3PciKwo+RGIjIKeBgYq6q5bvEQ4G4RSQUmATeIyFNunb4zxPmtE6p+dOaslkM4pWAn2Xu2nHRdxhhjyhfMBLUE6CQiHUSkHnANzsjKxUSkD/AKTnIqngZAVa9V1baq2h54AHhHVf/gTryWJSKD3d57N1BNozM3Pv1cwK5DGWNMdQlaglLVfOBu4GtgHfCxqq4RkcdFZKy72TNALPCJO/rytFKq83UH8BqwCdiMe90q2E7vPZAMjSNv07zqOJwxxtR5QR3NXFVnAjNLlD3q83xUAHW8Bbzls7wU6FFlQQaoQVQky+v3ofv+n0AVgnv7lTHG1Hk2kkQFZLceRnzhPrLS13kdijHG1HqWoCqgWS/nOlTa8v94HIkxxtR+lqAqoHv3XqRrM3RLycEtjDHGVDVLUBUQFRnBpth+JB5cBoWFXodjjDG1miWoCsprcwZxmsX+Lcu9DsV4QFX5dv0eso8VeB2KMbWeJagKapl0HgA7ku1+qLrol11Z3PzmEqauSPc6FGNqPUtQFdSlU2dStBURW+d7HYrxwOy1uxGBUd2bex2KMbWeJagKiggPIyVuAG2zVkB+bvk7mFpl1tpd9G3bhOYNo70OxZhazxJUZZx2NvXJZdfqeV5HYqpR+oFsVqcf4rzuLbwOxZg6wRJUJZw28CKOaTgZyTPL39jUGrPX7ALgXEtQxlQLS1CV0LZlc1aHd6dRul2Hqktmrd3Nac1j6Zi3yRnuyhgTVJagKinzlDNok7eFnH1p5W9sarwDR4/xY8o+rulwFCafBUvf8DokY2q9SiUoEanzNwE16nkBANt++tLjSEx1mPvLHgoKlTGF80DCodsYr0MyptarVIJS1b5VHUhN06PvMPZoY/I2zPE6FFMNZq3ZTauGETRPmQqdz4dY62ZuTLAFdbqN2qxBVCRLYwaQtH8xFBZAWLjXIZkgyckr4LsNe3notFQkZTckXRu0Y4lIc2AY0ArIBlYDS1XVxtYydU6pZ1AikiUih3weWb4/qzPIUJXfYSRxmsWeDYu9DsUE0cJNGWTnFXBB/lxo0Mw5g6piIjJSRL4GZgAXAi2B7sCfgFUi8mcRiavyAxsTwko9g1LVhtUZSE3UbsBoClc/zK5lX9K86zCvwzFBMmvNbtpEHaVZ+lwYOAHCI4NxmIuAW1V1W8kVIhIBjAbOBab421lE3nC32aOqPdyyicCtwF53s4fcSUSNqRECauITkd7AcHdxvqquDF5INUfHdm1ZF3YqMdtt+o3aqqBQmbNuNw+1SEb25EGf4DTvqervy1iXD3xeThVvAS8A70rhq18AACAASURBVJQof05VJ51cdMZ4o9xOEiJyL/Ae0Nx9vCci9wQ7sJpARNiZMIz22WvJO7zP63BMECzftp/MI8cYlTsHWvWBFqcH9Xgicq+IxInjdRFZLiLnlbefqs4H7J/Q1CqB9OK7BRikqo+q6qPAYJxmAwPEdD+fcFFSl1jLSW00a80ueoen0ujgL0HtHOFjvKoeAs4DEoCbgadOor67RWSliLwhIk2qJEJjqkkgCUoA38lvCtwyA3QfeDaHtAHZ62z6jdpGVZm1djd3NfkJwqOg5xXVcdii99ZFwJuq+jOVf7+9BJwKJAE7gWdLPajIBBFZKiJL9+7dW9pmxlSrQK5BvQn8KCJT3eVLgdeDF1LNEtegPouj+3Jqxg/O8Ddiubu22LD7MDszD3JWw2+h68VQv1pOQJaJyCygA/BHEWkIVKqLuaruLnouIq8Cpd5VrqqTgckA/fv3t3GcTEgo9wxKVf8GjMdp394P3Kyqfw92YDXJ0XYjSCjMYF+q9R2pTWat2cWosGVE5R0MWucIP24B/gAMUNWjQD2cZr4KE5GWPou/wrmnypgao9QzKBGZAbwPfK6qy4Bl1RZVDdO632jY8BfSlk4nvkNvr8MxVWTW2t1MjP0BoltDx5HVckxVLRSR9sB1IqLA96o6tey9QEQ+AEYAzUQkDXgMGCEiSYACqcBtQQrbmKAo6wxqMs59Faki8pGIXCoi9SpSuYhcICLrRWSTiPzBz/r7RGStexH3GxFp55a3E5FlIpIsImtE5Haffea5dSa7D8/HnOnUqSubSaReyrdeh2KqyI4D2exJT6HPseXQ+5pqGylERP4F3A6swjnjuU1EXixvP1Udp6otVTVSVRNV9XVVvV5Ve6pqL1Udq6o7gx2/MVWprBt1vwC+EJH6wFjgRuBlEZkJfKCqs8uqWETCgRdxbi5MA5aIyDRVXeuz2Qqgv6oeFZE7gKeBq3Eu6A5V1VwRiQVWu/vucPe7VlWXVuoVB0FYmLA9fghD9n1OQe4RwqNivA7JnKQ563ZzWfj3hFFYXb33ipwF9FB15vMQkbdxkpUxdU4g16CyVfUjVf0VTtfXPsB/Aqh7ILBJVbeo6jHgQ+CSEnV/67azAywGEt3yY6paNJ96VCBxeq1e1/OIIo+ty2Z5HYqpArNW7+LX9eZD2yHQ9NTqPPR6oK3PchvALm6aOimQG3VbiMg9IrIQ5272WUC/AOpuDWz3WU5zy0pzC/CVz3HbiMhKt47/8zl7AnjTbd57RCQ0us11GXAeORrJwdXW3bymO3g0j9zUxbTRHdV99gTQFFjnNmXPA9YCCSIyTUSmVXcwxniprE4StwLjgC7AZ8CDqrqwAnX7Sxx+u6+KyHVAf5zmDWdD1e1ALxFpBXwuIp+63WavVdV0t/vtFOB6ThzeBRGZAEwAaNu2bcnVVa5pk8Ysq9eLFru/D/qxTHDNWruLy2QeBRENCD/90uo+/KPVfUBjQlVZZ1BDce5gb6Oq91QwOYFzxtTGZzkR2FFyIxEZBTwMjPVp1ivmnjmtwR0LUFXT3Z9ZOL0MB/o7uKpOVtX+qto/ISGhgqFXzqHEM0ks2M6hnVuq5XgmOL5esZmxEYsJ63EpRFXvmMmq+h1OM18jIA5Yr6rfFT2qNRhjPFZqglLVm1V11knMQ7ME6CQiHdzef9cAxzVRiEgf4BWc5LTHpzzR7ZyBOzzLMGC9iESISDO3PBKnl2HI3NuRkHQxAKk/WUtMTZVxOJcmW78ihmwk6bpqP76I/Ab4CbgMuAJYLCLjqz0QY0JA0CYsVNV8Ebkb+BoIB95Q1TUi8jjOBGzTgGeAWOAT91LSNlUdC3QDnnXvAxFgkqquEpEY4Gs3OYUDc4BXg/UaKqrr6X3ZMbUZsnkO8FuvwzGV8NWqnVwVNpfcRh2JajfUixB+D/RR1UwAEWkK/AC84UUwxngpqDPqunPPzCxR9qjP81Gl7Dcb6OWn/AiBddDwREREOFsaDSbp4DcU5uUSFhnldUimgpYvW8T1YRtg4ONeDVuVBmT5LGdxfGcjY+qMsjpJxJe1o6ra0P5+hHW5kNifvmTz0q85dchYr8MxFZB+IJvTd31BQWQE4b1/Xa3HFpH7isLAGfvyC5xORZfgNPkZU+eU1UliGbDU/bkX2ABsdJ/bsEel6D5sDEc1ikPJ5c0vZ0LNzBWpXBa+gJyOF0Bs9XSs8dHQfWzGuZ2jqMfrFzg3rhtT55Q1kkQHABF5GZhWNFW0iFwI+G2aM9C4USN+qt+PDnu+s9HNa5h9yz4jXg7DkOrvk6Cqf672gxoT4gIZoWFAUXICUNWv8LlfyZwop+P5JGgGO39Z7HUoJkBb9h5m2MEZZEW3qraBYX2JyGQR6VHKuhgRGS8i1X7XsDFeCiRBZYjIn0SkvTuI68NAZrADq8lOHXoZBSrs/Okzr0MxAfpu8U+cEb4G+l4PYZ6MrPUv4FERWScin4jIv9xZcBfg9OJrCHzqRWDGeCWQXnzjcIbun4rTLj7fLTOlaJ3YltUR3Wiy/RuvQzEBUFXqrXqPQsJoOOhGr2JIBq5yB0fuD7QEsoF1qrrek6CM8Vi5CcrtrXeviMSq6uFqiKlWyEwcRY+tz3Ngx2Yat6rWwUZNBa1Nz+Tc3DnsaH4GiY3KGi4y+Nz32DxPgzAmRAQyWOxQEVmLM2glItLbnbPGlOGUgZcDkLLwE48jMeVZ992nNJcDND7jVq9DMcb4CKSx/TngfNzrTqr6M3BmMIOqDTp3702qtCZqi41uHsoKC5VWmz9mf3hTYntc5HU4xhgfAV0NdkcW91UQhFhqFRFhW8JIOh39mZwsu6c5VK1at4ZBBcvZferlEB7UgVXKJSLhIvKMp0EYE0ICSVDbRWQooCJST0QeANYFOa5aIS5pLJFSwMaFU70OxZQic8EbhIvS5pzbvQ4FVS0A+oXKHGfGeC2QBHU7cBfOZINpQJK7bMrRvf/ZZGojCtbN8DoU40d+Xh7ddn3Bugb9iGkRMh1ZVgBfiMj1InJZ0cProIzxQiC9+DIAu0GwEurVi2R942H0OjiPgrxcwm3w2JDyyw9f0IMMdvd82OtQfMXjXO8926dMcSYNNaZOKWuw2AdV9WkR+Sd+ZsJV1f8JamS1RHi3i4ldPJP1S76my1AbPDaU6NK32acN6TriGq9DKaaqN3sdgzGhoqwmvqLrTEUDxpZ8mAB0GzaGbK1HVvIXXodifOQe2EnXrIWsbHoR0fUbeB1OMXeyzqkiskdEdovIFBFJ9DouY7xQ1mCx092fb1dfOLVPXMNGLGvQjzZ759ngsSFk65zJdKaABkNC7oTlTeB94Ep3+Tq37FzPIjLGI2U18U3HT9NeEXfmWxOA3I7n02LNIrat+5G23Qd7HY4pLCB+3bsskZ707TvI62hKSlDVN32W3xIRm57Z1ElldZKYVG1R1HKnnnE5hav/zO6fPrMEFQL2JU+nWcEeFna+nwHhngwMW5YMEbkO+MBdHocNzmzqqLKa+L4rei4i9YCuOGdU61X1WDXEVmu0aNmWtZHdiE+b43UoBsha8DLHtAl9zq3eWXMDNB54AWcEF8UZybz6J6gyJgQEMhbfxTizfD6P88bZ5E5aaCpgX+I5nJq/mYz0zV6HUqcVZmym3f5FfN9oDG0T4rwO5zgiEg5crqpjVTVBVZur6qWqutXr2IzxQiDtG88CI1V1hKqeBYzE+XZnKqDlIGfw2NSFNqWPl3bMeYE8DSdu2C1eh3ICdySJS7yOw5hQEUiC2qOqm3yWtwB7ghRPrdWxaxLbpBXRNnisd44dpcmGT5grAzmrX0+voynNQhF5QUSGi0jfoofXQRnjhUBGx1wjIjOBj3HaxK8ElhQNv6Kqdod7AESEtOYjGbDrQw7t30Nck+Zeh1TnHF7+MbGFWezqfB1REeFeh1Oaoe7Px33KlONHljiBiLwBjMb5QtnDLYsHPgLaA6nAVaq6v4rjNSZoAjmDigZ2A2cBI4C9OMOxjMF5Q5gAxQ+6mkgpYP3c970Ope5RJXvhy6wvTGTwyNC8Q0JEwoCXVHVkiUeZycn1FnBBibI/AN+oaifgG3fZmBqj3ASlqjeX8Sizd5GIXCAi60Vkk4ic8OYQkftEZK2IrBSRb0SknVveTkSWiUiyiKwRkdt99uknIqvcOp+vSSM/d0kaTpq0JHq9jW5e3TR9GQlZ65gXN5YuLUOrc0QRVS0E7q7kvvOBkvO6XAIU3Wj/NnBp5aMzpvoF0ouvg4j8TUQ+E5FpRY8A9gsHXgQuBLoD40Ske4nNVgD9VbUX8CnwtFu+ExiqqknAIOAPItLKXfcSMAHo5D5KfmsMWRIWRnrixXTP/Zld6dYxqzplzvsXhzWaZkOv9zqU8swWkQdEpI2IxBc9KllXC1XdCeD+tHZlU6ME0sT3OU779T9xevQVPcozENikqlvc+6Y+pEQPJVX9VlWPuouLgUS3/Jiq5rrlUUVxikhLIE5VF6mqAu9Qw74VtjnzOsJF2fjtu16HUnccyaTR5ul8yXAu6NfZ62jKMx5nOpv5/Hfcy6XBPqiITBCRpSKydO/evcE+nDEBCaSTRI6qPl+JulsDvjPxpuGcDZXmFuCrogURaQPMAE4Dfq+qO0Skv1uPb52tKxGbZ1p16kNqRAfiU6ah+hA1qIWyxspZ+jbReoydna8jJsrbWXPLo6odqrC63SLSUlV3ul/uSu19q6qTgckA/fv3L3WIM2OqUyBnUP8QkcdEZEgFu736++T1+4/vDu3SHyie7lpVt7tNf6cBN4pIiwrWGbLfCPd3HMvpBb+wccMar0Op/QoLyV/8Gj8WdmXE8LO8jqZUIvKgz/MrS6z7ayWrnQbc6D6/EbAh9U2NEkiC6gncCjzFf5v3AhmnLw1o47OcCOwouZGIjAIeBsb6NOsVU9UdwBpguFun79QDfut095usqv1VtX9CQkIA4Vafjmc510G2z3/P40jqgE1ziM1O55uYsSS1aex1NGXxnZTqjyXWlXudVUQ+ABYBXUQkTURuwXnPnisiG3FGQ3+qqoI1pjoE0t7xK6BjJcbfWwJ0EpEOQDrOG/C4wc9EpA/wCnCBqu7xKU8EMlU1W0SaAMOAv7lNFVkiMhj4EbgB59pYjdKodSc2R3UjMf0rCgr/SniYNfMFS9b3L5OjjWg15MpQb06VUp77Wz6Bqo4rZdU5lY7ImJN0LL8QRSt932EgZ1A/AxX+6qmq+ThdZr/GmfzwY1VdIyKPi0jRjSjPALHAJ26X8qLegd2AH0XkZ+A7YJKqrnLX3QG8BmzCGSOw+LpVTZLb5Vd0IYXly370OpTaa38qsdvm8lHhOVzSr73X0ZRHS3nub9mYGuH7TXvp9sh/WJl2oFL7B3IG1QL4RUSWAMVNcIHMB6WqM4GZJcoe9Xk+qpT9ZgO9Slm3FOgRQNwhreOI6yhY+b/s+/F9GGBTcARD/uLJgLC70zU0ianndTjl6S0ih3DOluq7z3GXo70Ly5jKS8k4SqFCYpPKzVodSIJ6rFI1mzJFx7dmU2wfOu+dxdHcPBpERXodUu2Scwhd9jZfFQziwqH9vI6mXKoasmMvGVNZKRmHiYuOoEmDyn2+BTKSxHf+HpU6mjlOWI8r6CA7WfzDt16HUuvo8neIzD/MVw0vZ3DHpl6HY0ydlJJxhA4JsZW+/ltqgnI7Ixzy88jyaX4wJ6H98HHkEUHO8o+9DqV2Kcgnd+G/+LGwK2eOOJ8w64RijCdSM47SsVlMpfcvNUGpakNVjfPzaKiqoTmYWQ0TFhPP1iaDSTo0lz0Hj5a/gwnMumlEH0nno4ix/KpPjbqP25haIyevgPQD2bRvGoQEZapHbL+raCWZ/Di/RnZGDD2q5Mz/BymFLWg35DKiI+3SjjFe2JrpfOnukGAJqsY6ZcDl5BIFq6d4HUrtsP1Hovck845ezHVDOnodjTF1VkrGYQA62BlUDRYVS3qLsxics4ANO20uuZOVu+B5DmgMBb3H0TQ2yutwjKmztmQcAaB9s8p1MQdLUCGh6aBxJMghVnxnQ6WdlH1bqLdxJu8WjOKGM0vO7GKMqU6pGUdIaBhFw+jK30JjCSoENOp5EUelATEbvqCw0AYNqKz8H14in3BS2o/jtOaxXodjTJ2WknHkpJr3wBJUaIiMJqPNeZxZsJiF69O9jqZmyt6Prvg3XxQM5YqRA72Oxpg6LyXjKB1Ooos5WIIKGacMv5E4OcoGm8iwUgqXvkVkQTbfxV/J4I6VnYDWGFMVsnLyyDicS3tLULVDvVNHsC8qkV67PmPXwRyvw6lZ8o9x7Id/saCgB6NGnhPqo5YbU+ulZrhdzC1B1RJhYUj/mxgQtp7Z8+Z5HU3NsmYq0dl7mBp1KRf1bOl1NMbUeVvcLuYdT+IeKLAEFVKaDL2ZPCKpt/Id8gsKvQ6nZlAle/4/2FDYmm7DLyMy3P6ljfFaSsYRRKBtfOW7mIMlqNAS04y9bc7nwvxv+W7NNq+jqRlSF1A/cw3vyWiuHtTW62iMMThdzFs1qn/SI7lYggoxzUfeTpwcJeW7f3sdSo2QM/dp9mojovuNI+4k7rcwxlSdlIwjJ339CSxBhZyIDmeQWb89ffd+zvZ9NoBsmbYuInr7AiYXjOGGM7t6HY0xBlBVS1C1lggRA8bTN2wT38yb43U0IS33m7+SoY040vMGWjeu73U4xhhg35FjHMrJtwRVWzUafD15EknMqnc5lm+dJfzatpiobfN5tWA0t4/q6XU0xhhXijsGnyWo2qpBPJntLuaCwvnMXbnF62hCUu4c9+yp1420bXpyPYWMMVXHElQdkDDyDhpKNtvnv+N1KKFn249EbfuOVwtGc5udPRkTUlIyjhARJiQ2Oflmd0tQISq87SAyY05l0L5pbN572OtwQkrOnL+SqXFkJ91Im5O8z8IYU7VSM4/QNr4BEVVwT6IlqFAlQr1Bt9ArLIV5c7/2OprQsf0norfN49WC0Uw4x86ejAk1W/YeOekx+IpYggphDQdcyzGJosm698jJK/A6nJCQM+ev7NOGHE26mcQmdvZkTCgpLFS2Zp78KOZFgpqgROQCEVkvIptE5A9+1t8nImtFZKWIfCMi7dzyJBFZJCJr3HVX++zzloikiEiy+0gK5mvwVP3G7O84lvP1e2av2Oh1NN7bvoTord/yWqFdezImFO3OyiE7ryD0E5SIhAMvAhcC3YFxIlJymtMVQH9V7QV8Cjztlh8FblDV04ELgL+LSGOf/X6vqknuIzlYryEUNB95OzGSy84F1lkiZ86T7NOGZPe+2e57MiYEpeytuh58ENwzqIHAJlXdoqrHgA+BS3w3UNVvVbVouITFQKJbvkFVN7rPdwB7gIQgxhqypHU/MmK7MPzgdFZtP+B1ON5JW0r01m95vXA0t47q5XU0xhg/UjJrToJqDWz3WU5zy0pzC/BVyUIRGQjUAzb7FD/pNv09JyJR/ioTkQkislRElu7du7fi0YcKEWKG3Uq3sG38Z8anXkfjmezZT7JPY8lJGk8rO3syJiSl7D1CVEQYp8RFV0l9wUxQ/maNU78bilwH9AeeKVHeEvg3cLOqFg2p8EegKzAAiAf+n786VXWyqvZX1f4JCTX75Kt+/+s4EtmUYemvszr9oNfhVL+0ZdTfOpc3CsfwG7v2ZEzISs10xuALC6uaSUODmaDSgDY+y4nAjpIbicgo4GFgrKrm+pTHATOAP6nq4qJyVd2pjlzgTZymxNotsj7hw+9laPhaZnw5xetoqpcqOf95hH0aS26fm2nZyM6eKkpEUkVkldupaKnX8Zjaa0sVDRJbJJgJagnQSUQ6iEg94Bpgmu8GItIHeAUnOe3xKa8HTAXeUdVPSuzT0v0pwKXA6iC+hpARPfhWjkbGMyztNVal1aGzqHXTiU5byPOFV3HLOb29jqYmG+l2KurvdSCmdsovKGRb5tEquwcKgpigVDUfuBv4GlgHfKyqa0TkcREZ6272DBALfOJ+uytKYFcBZwI3+elO/p6IrAJWAc2AvwTrNYSUeg0IO+N/OCN8DTNmfOZ1NNUjL4ecGX9kXWEbGg2/lVMaVU27tjGm6qUfyCa/UKv0DCqiymryQ1VnAjNLlD3q83xUKfu9C7xbyrqzqzLGmiR6yASOfv8Phqa9zqq0y+iZ2MjrkIIqb+E/iT6SxqsNnuCvI7t4HU5NpsAsEVHgFVWd7HVApvbZUoWDxBaxkSRqknoxhA+7hzPDVzH9y8+9jia4Du1A5z/LVwUDuOKKX5/01NF13DBV7YtzT+JdInJmyQ1qTa9X45lUS1AmashtZEc2Zlj6a6xMq733RR368mG0IJ9lne9n6GnNvA6nRnPvJcS9zjsVPx2LalOvV+ONlIwjNIyOoGlMvSqr0xJUTRMVS9iw/+Gs8JVMmzGt/O1roMKtPxK34TPekTHc8as626JbJUQkRkQaFj0HzqOOdCwy1atomnen/1rVsARVA0UNuY3siEYMS3uNn2vb6BKFhez/7D52aROanv8Hmsb6vQ/bBK4F8L2I/Az8BMxQ1f94HJOphVKquIs5WIKqmaJiCRt2DyPDf2bazOleR1Olsn76N00PruaTxr/hV4M7ex1OjecONdbbfZyuqk96HZOpfXLyCkg/kE37ppagDBA19HZyIhoxJO312nMWlXMInT2RFYWduGDcPVXaVGCMCZ7t+46iCh0TLEEZgKiGyNC7GBW+gs9nzvA6miqxfdpfiCvYx9reD9HplNrdhd6Y2iQYXczBElSNFjX0DnIi4hia9jo/pezzOpyTkrt7Iy3Wvs5XEWdz+dhLyt/BGBMyirqYV+UoEmAJqmaLjiNsyF2cG76Mtz/+pObOultYyI737uSYRhA/9km758mYGiYl4wjNYusRFx1ZpfVagqrh6g27k9wGp3DvkX/w/Nc1s/fwuqlP0eHQT8xqfTeDepWc09IYE+pSMo5UeQcJsARV80XHEfWrF+kclk7M4mdZsW2/1xFVSMrqHzht5SQWRw3l4pv/6HU4xphKCEYXc7AEVTt0GsWxnuO4LWI6r370Gbn5NaOpb//+/ciU37BfGtFx/OtERQZ1aEhjTBAczs1nT1ZulV9/AktQtUa9i/6XgvrNuCfrOV6cvc7rcMqVX1DI8lfvpG3hDg5e8ALNW7TyOiRjTCUUdZDoaAnKlKp+E6IufZ5uYdsJW/i3kJ95d8p7L3HO0Zls6HQLnQZf7HU4xphKKu5iXsX3QIElqNqly4Uc634Fd0d8zosffs6x/EKvI/LrywVLOH/zk6Q36EbXa/7X63CMMSfhu/V7aRgdYdegTPnqjX6GgqjG3Hnwb7wyd73X4ZxgRWoGzWb/D9FhBbS46d8QUXUjHxtjqldOXgGz1uzigtNPISqi6m8PsQRV2zSIJ+qS5+gZlsqxBc/xy65DXkdUbPehHBa+8yiDw9ZScMHTRDTv5HVIxpiTMG/9HrJy8xmbFJxryJagaqPul5DbZSz3hE/hnx9MJ7/A+6a+fUeO8b+vvsttBR9y6NQxxAy8weuQjDEn6YvkHTSLjWJIx6ZBqd8SVC0VNeZvaL2G3Lr/WR6esoLCQvUslj1ZOdz/0qc8dOgvFMS0IO6KF8AGgjWmRsvKyeObX/YwuldLIsKDk0osQdVWsQlEjZlEUthmeq98gv/3aTIFHiSpnQez+f1Ln/J/WQ/RJFqIvnEK1G9c7XEYY6rWrDW7OZZfyJjewbtFxBJUbdbjchh+P7+O+Ja+K//Mg5+sqNYktX3fUR546ROeOfInmtQPI/KWmdDChjIyJtQUFirpB7LZfSgn4H2m/byDxCb16ds2eF847db92kwEzn4EJIxx859BVikP6mM8fVUfwsOC28S2Ze9hHpo8hX/mPUrj+hFEjp8BzbsG9ZjGhKKCQg36+y1QeQWFbNl7hM17D7Npz2E273Ufe46QnVdAXHQE834/kviYsnvXZh7O5ftNGUw4s2NQ522zBFXbicDIhwHhmvlPE7Za+T0TeSaISWr9riwefnUKLxc8RuP6kUTc/KUlJ1NrZeXk8dXqXaTvzybjcC6Zh485P48cIyMrl6zcfIZ3asZdI09jUIf4ap2IM6+gkJVpB1m8JZPFWzJZmrqfbJ9ZD1o3rs+pzWMZOLAppzSK4qmvfuH5bzYycezpZdY7c9VOCgqVsUFs3oMgJygRuQD4BxAOvKaqT5VYfx/wGyAf2AuMV9WtIpIEvATEAQXAk6r6kbtPB+BDIB5YDlyvqseC+TpqPBE4+2GQMK767ilk9WPcr48x6aq+VX5xc3X6QR577VMm6+M0qh9JxPgZkNClSo9hTCjYfSiHNxam8P7ibWTl5gPQpEEkzWKjaBYbxemt4mgWG0W9iDA+W57ONZMX079dE+4aeRojuiQELVFt33eUaT/vOCEhdWnRkKv6J9KnbRNOax5Lx4QYGtQ7PgWkZh7l3cVbuWFIOzomxJZ6jGk/76Bzi1i6ntIwKK+hSNASlIiEAy8C5wJpwBIRmaaqa302WwH0V9WjInIH8DRwNXAUuEFVN4pIK2CZiHytqgeA/wOeU9UPReRl4BacZGbKM9IZLfzK755C1v6Z+z96jElX9yWyCpLU9n1HeWHuJpKXL+b9ek/SuEEk4TdbcjK1z8bdWUyev4XPk9MpKFQu7NmSW4d3pEeruFK/8N13bmc+XrqdV77bws1vLaF7yzjuGnkaF/Q4pUpbMg7l5HHVK4vYeTCnOCEN7tiUgR3iaRobVe7+vx3ViS9WpPP0f9bz8vX9/G6TfiCbJan7eeC8zkE/GwzmGdRAYJOqbgEQkQ+BS4DiBKWq3/psvxi4zi3f4LPNDhHZAySIyEHgbODX7uq3gYlYggrcyD+CCFfM+19k3WOM/L97+fXQjlwzoG257c7+7DiQzYvfbmLG0g38JuxLnoieSUR0Q8JungkJnYPwAoypnIJCZcPuLDbvPUxEiKgsXgAADUdJREFUmBAZHka9iDDqhYcR6f6sFxFGaR+5uw/l8ubCFL75ZQ/RkWGMG9iW35zRkbZNG5R77OjIcG4Y0p5rBrTli+R0Xpq3mbveX07HhBhuHtaBS5JaVclkf3/5ci17snL57M6h9G3bpML7N28Yze1nncqzszewJHUfA9rHn7DN9J93AAS1916RYCao1sB2n+U0YFAZ298CfFWyUEQG/v/27j04yvre4/j7m6SbEJJNuCchJJyACEHCxUABhwJyKUTAEaXFVpFWpkdTmU6PTkvLqVNt7TmtZ8aWc1rnIKJHaPUcLEiKRacqVuUmCYRAuSgQEkkCSCAhF8iFfM8fu9I05LJAdvdJ9vuayeTJPpvdz272l+8++zy/7wO4gONAH6BCVRub3ebATkkbSqatAAnj3m3PMKnpJKv+Mocp70xl7uhUlk4ezG0D4zq8ibMXL/PbbcfY8HEhi8Le46Mem4hpvAAjFsKspyA+JQAPxJi21dQ1kv9ZBbknL5BXfIF9RReufhR3o3r3dPH9mcN4cFLqDb2hc0WEsShzEAvHJfPWwdM8/9dj/OSNg/zizcPMy0hk8YQUxqXE39CWybYjZ/m/3FNkTxtyQ8XpC8umpLF+dxE/f/Mwb2RPviZLTn4powfFk+qHExS25M8C1doz3OoxziLyAJAJTG1xeSKwDnhIVZuk9b9aW7f5HeA7ACkp9s/yGlN/AP1uJemD/+DfT69hZcQmVh/4Kvfn3cmw1IEsmZTKoN7RVF5q4OKlBiovNVBZ6/n+eXUdbx0sY7ru4f2Y1+lfVwxJk2H2zyA5M9iPzISgi5cbOHq6isNlFzlcVsWBkgoOl1VxpUkR8ex/mT8miczUXoxIdKMK9VeaaLjSRH1jE/Xe7w3tdF1xhYcx5ZZ+9HDdfM+58DDhroxEskYlcKCkklc/LiYnv5QNeacYNiCG+yekcM/YgcRH+1YEKy81sGJjAcMGxPC9mTfXQqyHK5zHZ9/KD14vYEtB2T9sKR07W82hsov8ZF5gpov4s0CdAgY1+zkZKG15JRGZCawEpqpqXbPL3cCbwL+q6i7vxeeAeBGJ8G5FtXqbAKq6GlgNkJmZGbw2Ck6WfjeMWAAn3id2+695/MQfWN5zM388P4tnXpvFWXoBSg/qiOUSsVJLv4jLpERWs9W9lbTaAogdBve8CrfOte4QJmCKy2vZkPcZh8s8Ramk4tLVdXE9vsTIJDfZ04Zwe2ovxqb0Iq7HzX985g8iQkZyPBnJ8ay8K50t+0t59eNinvrTIf5t6xGypw3hezNu6XCL6mdbDnGuup4XlmR2StPWe8cls/ajQn719hFmjxxw9TZz9pciAvMyEm/6PnzhzwK1B7jFe9RdCbCYv+87AkBExgL/DcxR1bPNLncBm4BXVHXDF5erqorINuA+PEfyPQRs9uNj6P5EYMh0z1dpPq7tv2HxoTf4evSbXInoSURDFaItztDbCET2h3nPwdglEG6zFUzgfF5Vx+LVOzlTVUda356MS+3FNyemMCLBzfDEWBLcUQE9lLuzxERGsHhCCosnpHCo9CLP//U4v37nUwrP1fCr+zLaLDzvHTnD63mneGz6UDKSO2fSbHiYsPKuETz44ses21nEsilpqCo5+SVMSuvDAHdUp9xPR/z2n0VVG0XkMeBtPIeZr1XVv4nI00CuquYAzwIxwAbvC6pYVRcAXwO+AvQRkaXem1yqqvnAD4HXROTneI4CfNFfjyHkJI2BRS8h559E8l4irL4GIt0Q5fZ+j/v7zwmjwOX/z6CNaa6+sYlH1+dRXlPPG9l3MCq54/2lXVF6kptVi8cwPCGWZ98+SmnFJVY/mEmvFvu9KmsbWPHHA9w6IJblM4Z2aoYpt/Rj6rB+rHr3U+67PZni87WcLK/lkalDOvV+2uPXt76q+mfgzy0ue7LZ8sw2fm89sL6NdSfwHCFo/KX3P8Gsp4Odwph/oKo8ufkguUUXWHX/2G5bnL4gInx3+lBSekfz+Ib9LHx+By8tHc/gZicGfGrL3yivqefFh8b75XxMP8oaTtZvPuS/3jsGwJfChbm3BebjPbBefMYYP1JVausbO6Wb/is7i3htz2d8d/oQv3cwcJL5o5P4w7IvU1Fbzz2/207uyfMAvHPoDBv3lpA9bYjfivXwBDeLbh/E/+w8ycZ9JUwd1o+46MDtz7OdB8aYG6aq7Dl5gdf2FHPqwiVq6hqprb9CTV2jZ7nhCqqQ4I5i/uhE7h4zkJFJ7uveR7T92Dme3nKImSP68/is0Jv8nTm4N5uy7+BbL+/hG2t289P5I3nunU8YnhDL8jv9e+LPf5k9jJz9pZyvqQ/I3KfmrEAZY65bdV0jm/aVsH5nEUfPVBEbFcHIJDcJ7iiiIyOIiQwn2hVBT1c4Ua5w9hZV8PKOk7zwYSFpfXuyYEwSC0YntdtO5wtF5TVk/34vaX178tzXxxDmkMargTa4b082PjqZf16Xx483HSAiTHhp6XhcEf79IGyAO4rlM4ay9qNCZqUP8Ot9tSSq3f8I7MzMTM3NzQ12DBMiRCRPVR0zIayjnpgttTdePjlTxfpdRWzcW0J1XSPpiW6WTEplwZika/q6tVRRW89bB0+zOb+UXYXlqMKogXHMuS2BiWl9yEiOu6btVtXlBhb+bgdnq+rIeeyOgEwOdbq6xiv8cutRhvaP4RtfDswcT1XlSpP65cSE7Y0X24IyphvzsSdmh8qr68j+/V52F57HFR7GvIxEHpiUythBvnc9iI92XT2M+nTlZbYUlJKzv5Rn3z4KQLQrnMzBvZmU1oeJab0ZmRTH9/83nxPnanjl2xOsOHlFRoTz5PzAnldNRIgID/yWqxUoY7q3Dnti+qJXtAtXRBgr5g5n0e3JPjUebU9CXBTLpqSxbEoa5dV17C48z64T5ew8Xs4v3zoCeNoC1Tc28dSCkdwxtO9N3Z/pmqxAGdO9XW9PzFaFhQnrHr7uX/NJn5hIskYlkjXKc/jy51V17C70FKvEuCiWTEr1y/0a5wuJApWXl3dORIraWN0XTwslJ3BSFnBWHidlgfbzOOk/qk/9K5v3rgSqReRoG7cX8L/D8rZXdaXXRKB1pSxtjpeQKFCq2q+tdSKS65Qd2k7KAs7K46Qs4Lw87fCpJ2bz3pXtcdLjdlIWcFae7pLFJuoa071d7Ynp7XG5GMgJciZjfBISW1DGhKq2emIGOZYxPrEC5cPHGgHkpCzgrDxOygLOy9Om1npi3gQnPW4nZQFn5ekWWUJioq4xxpiux/ZBGWOMcaSQKVAiMkdEjorIMRFZ0cr6FBHZJiL7RKRARLKCmCVVRN715nhfRJL9mGWtiJwVkYNtrBcRWeXNWiAi44KYZbiI7BSROhF5wl85riPPN73PSYGI7BCR0f7OFAhOGis+5rHx0vr6rj9eVLXbf+HZOXwcSANcwH4gvcV1VgOPepfTgZNBzLIBeMi7fCewzo/PzVeAccDBNtZnAVvxzKeZCOwOYpb+wHjgGeCJALxuOsozGejlXZ7rz+cmUF9OGivXkcfGS+vru/x4CZUtqKvtXlS1Hs/p4u9ucR0F3N7lOFqZKxLALOnAu97lba2s7zSq+gFwvp2r3A28oh67gHgR8csZyzrKoqpnVXUP0OCP+7+BPDtU9YL3x1145hh1dU4aK77msfHS+vouP15CpUC11u5lYIvr/BR4QERO4TniqZ0J7H7Psh+417t8DxArIn38lKcjvuQ18DCed85dnZPGiq95bLx0PT6Nl1ApUL60e7kfeFlVk/Fspq8TEX88P75keQKYKiL7gKlACdDohyy+8KlVTigTkel4BtwPg52lEzhprPiax8ZLF3I94yVU5kH50u7lYWAOgKruFJEoPD2kzgY6i6qWAgsBRCQGuFdVKzs5h698apUTqkQkA1gDzFXV8mDn6QROGis+5bHx0nVc73gJlS0oX9q9FAMzAERkBBAFfB6MLCLSt9k70h8Ba/2Qw1c5wBLv0UkTgUpVLQtiHscQkRRgI/Cgqn4S7DydxEljxac8Nl66hhsaL/4+ssMpX3g+ivgEzxFBK72XPQ0s8C6nA9vxfJ6dD8wOYpb7gE+911kDRPoxy6tAGZ4dqafwvDt+BHjEu17wnPDuOHAAyAxilgTv5ReBCu+yO4h51gAXvK+XfCA32K/zAL0+AzZWfMxj46WbjhfrJGGMMcaRQuUjPmOMMV2MFShjjDGOZAXKGGOMI1mBMsYY40hWoIwxxjiSFShzDRGpbracJSKfeucwGGNMwIRKJwlzA0RkBvCfeOa5FAc7jzEmtFiBMq0SkSnAC0CWqh4Pdh5jTOixibrmGiLSAFQB01S1INh5jDGhyfZBmdY0ADvwtCoxxpigsAJlWtMEfA0YLyI/DnYYY0xosn1QplWqWisi84APReSMqr4Y7EzGmNBiBcq0SVXPi8gc4AMROaeqm4OdyRgTOuwgCWOMMY5k+6CMMcY4khUoY4wxjmQFyhhjjCNZgTLGGONIVqCMMcY4khUoY4wxjmQFyhhjjCNZgTLGGONI/w+G6hNuLCbB/gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for filename in files:\n",
    "    get_vanilla_iv(filename)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Upper bound and lower bound for lookback options"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$\\lambda = 2000$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2 month maturity:\n",
      "Lower bound 0.05558053031563759\n",
      "Upper bound 0.05597571283578873\n",
      "Without Lagrangian mult 0.05619991943240166\n",
      "4 month maturity:\n",
      "Lower bound 0.08690420538187027\n",
      "Upper bound 0.08813901990652084\n",
      "Without Lagrangian mult 0.08746003359556198\n",
      "6 month maturity:\n",
      "Lower bound 0.10439720749855042\n",
      "Upper bound 0.11956669390201569\n",
      "Without Lagrangian mult 0.11436905711889267\n",
      "8 month maturity:\n",
      "Lower bound 0.13108907639980316\n",
      "Upper bound 0.1561422348022461\n",
      "Without Lagrangian mult 0.1363307684659958\n",
      "10 month maturity:\n",
      "Lower bound 0.13929186761379242\n",
      "Upper bound 0.17925557494163513\n",
      "Without Lagrangian mult 0.16050803661346436\n",
      "12 month maturity:\n",
      "Lower bound 0.15343013405799866\n",
      "Upper bound 0.2048565149307251\n",
      "Without Lagrangian mult 0.1798800677061081\n"
     ]
    }
   ],
   "source": [
    "print('2 month maturity:')\n",
    "filename = 'Neural_SDE_maturity16.pth.tar'\n",
    "checkpoint = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_lowerbound_maturity16.pth.tar'\n",
    "checkpoint_LB = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_upperbound_maturity16.pth.tar'\n",
    "checkpoint_UB = torch.load(filename, map_location=\"cpu\")\n",
    "\n",
    "\n",
    "print(\"Lower bound\", checkpoint_LB['exotic_price_mean'].item())\n",
    "print(\"Upper bound\", checkpoint_UB['exotic_price_mean'].item())\n",
    "print(\"Without Lagrangian mult\", checkpoint['exotic_price_mean'].item())\n",
    "\n",
    "print('4 month maturity:')\n",
    "filename = 'Neural_SDE_maturity32.pth.tar'\n",
    "checkpoint = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_lowerbound_maturity32.pth.tar'\n",
    "checkpoint_LB = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_upperbound_maturity32.pth.tar'\n",
    "checkpoint_UB = torch.load(filename, map_location=\"cpu\")\n",
    "\n",
    "print(\"Lower bound\", checkpoint_LB['exotic_price_mean'].item())\n",
    "print(\"Upper bound\", checkpoint_UB['exotic_price_mean'].item())\n",
    "print(\"Without Lagrangian mult\", checkpoint['exotic_price_mean'].item())\n",
    "\n",
    "print('6 month maturity:')\n",
    "filename = 'Neural_SDE_maturity48.pth.tar'\n",
    "checkpoint = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_lowerbound_maturity48.pth.tar'\n",
    "checkpoint_LB = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_upperbound_maturity48.pth.tar'\n",
    "checkpoint_UB = torch.load(filename, map_location=\"cpu\")\n",
    "\n",
    "\n",
    "print(\"Lower bound\", checkpoint_LB['exotic_price_mean'].item())\n",
    "print(\"Upper bound\", checkpoint_UB['exotic_price_mean'].item())\n",
    "print(\"Without Lagrangian mult\", checkpoint['exotic_price_mean'].item())\n",
    "\n",
    "print('8 month maturity:')\n",
    "filename = 'Neural_SDE_maturity64.pth.tar'\n",
    "checkpoint = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_lowerbound_maturity64.pth.tar'\n",
    "checkpoint_LB = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_upperbound_maturity64.pth.tar'\n",
    "checkpoint_UB = torch.load(filename, map_location=\"cpu\")\n",
    "\n",
    "\n",
    "print(\"Lower bound\", checkpoint_LB['exotic_price_mean'].item())\n",
    "print(\"Upper bound\", checkpoint_UB['exotic_price_mean'].item())\n",
    "print(\"Without Lagrangian mult\", checkpoint['exotic_price_mean'].item())\n",
    "\n",
    "print('10 month maturity:')\n",
    "filename = 'Neural_SDE_maturity80.pth.tar'\n",
    "checkpoint = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_lowerbound_maturity80.pth.tar'\n",
    "checkpoint_LB = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_upperbound_maturity80.pth.tar'\n",
    "checkpoint_UB = torch.load(filename, map_location=\"cpu\")\n",
    "\n",
    "print(\"Lower bound\", checkpoint_LB['exotic_price_mean'].item())\n",
    "print(\"Upper bound\", checkpoint_UB['exotic_price_mean'].item())\n",
    "print(\"Without Lagrangian mult\", checkpoint['exotic_price_mean'].item())\n",
    "\n",
    "print('12 month maturity:')\n",
    "filename = 'Neural_SDE_maturity96.pth.tar'\n",
    "checkpoint = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_lowerbound_maturity96.pth.tar'\n",
    "checkpoint_LB = torch.load(filename, map_location=\"cpu\")\n",
    "filename = 'Neural_SDE_upperbound_maturity96.pth.tar'\n",
    "checkpoint_UB = torch.load(filename, map_location=\"cpu\")\n",
    "\n",
    "\n",
    "print(\"Lower bound\", checkpoint_LB['exotic_price_mean'].item())\n",
    "print(\"Upper bound\", checkpoint_UB['exotic_price_mean'].item())\n",
    "print(\"Without Lagrangian mult\", checkpoint['exotic_price_mean'].item())\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "loss_upper=np.genfromtxt(\"loss_upper_bound.txt\", unpack=True)\n",
    "loss_lower=np.genfromtxt(\"loss_lower_bound.txt\", unpack=True)\n",
    "loss_no_bound=np.genfromtxt(\"loss_no_bound.txt\", unpack=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.05082892 0.05052499 0.04627007 ... 0.00017856 0.00021637 0.00021198]\n",
      "[0.06360681 0.06421592 0.05910894 ... 0.00016533 0.00022753 0.00023863]\n",
      "[5.75108118e-02 5.75085133e-02 4.42406833e-02 ... 1.35201422e-04\n",
      " 1.34746981e-04 1.90547489e-05]\n"
     ]
    }
   ],
   "source": [
    "print(loss_upper)\n",
    "print(loss_lower)\n",
    "print(loss_no_bound)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.1333482436602935e-05\n"
     ]
    }
   ],
   "source": [
    "print(np.min(loss_upper))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.798567973310128e-05\n"
     ]
    }
   ],
   "source": [
    "print(np.min(loss_lower))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.6398245861637406e-05\n"
     ]
    }
   ],
   "source": [
    "print(np.min(loss_no_bound))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

